Mixed EW-QCD two-loop amplitudes for $q\bar{q} \to \ell^+\ell^-$ and $\gamma_5$ scheme independence of multi-loop corrections

We perform a dedicated study of the $q \bar{q}$-initiated two-loop electroweak-QCD Drell-Yan scattering amplitude in dimensional regularization schemes for vanishing light quark and lepton masses. For the relative order $\alpha$ and $\alpha_s$ one-loop Standard Model corrections, details of our comparison to the original literature are given. The infrared pole terms of the mixed two-loop amplitude are governed by a known generalization of the dipole formula and we show explicitly that exactly the same two-loop polarized hard scattering functions are obtained in both the standard 't Hooft-Veltman-Breitenlohner-Maison $\gamma_5$ scheme and Kreimer's anticommuting $\gamma_5$ scheme.

==> anc/HVBMboxcoeffs.m <==
(*
* "Mixed EW-QCD two-loop amplitudes for $q\bar{q}\to \ell^+ \ell^-$
* and $\gamma_5$ scheme independence of multi-loop corrections"
* Matthias Heller, Andreas von Manteuffel, Robert M. Schabinger, 
* and Hubert Spiesberger
*
*
* This Mathematica-readable file contains the a, b, c, and d variables
* implicitly defined in Eqs. (A.29) - (A.32).
* 
*
* The a, b, c, and d variables are functions of ep, mw, mz, s, and t.
*
*      
* Here, s and t are defined in Eq. (3.2), mw is the W mass, mz is the Z mass,
* and ep is the parameter of dimensional regularization.
*)
{a[1] -> ((s + 2*t)*(-((-2 + ep)*ep*s^4) - 2*(-2 + ep)*s^3*t + 
     2*(6 + ep*(-11 + 2*ep))*s^2*t^2 + 8*(2 + (-5 + ep)*ep)*s*t^3 + 
     4*(2 + (-5 + ep)*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[2] -> ((s + 2*t)*((-2 + ep)*ep*s^3 - 2*ep*(2 + ep)*s^2*t - 
     2*(-2 + ep*(5 + 2*ep))*s*t^2 - 2*(-2 + ep*(3 + ep))*t^3))/
   (ep^2*(-1 + 2*ep)*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[3] -> -(((s + 2*t)*((-2 + ep)*ep*s^3 + 2*(-2 + ep)*s^2*t + 
      2*(-4 + ep*(4 + ep))*s*t^2 + 2*(-2 + ep*(3 + ep))*t^3))/
    (ep^2*(-1 + 2*ep)*t*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[4] -> -(ep*(-2 + 5*ep)*s^5 + 4*ep*(-1 + 4*ep)*s^4*t + 
     2*(6 + ep*(-13 + 12*ep))*s^3*t^2 + 2*(18 + ep*(-35 + 6*ep))*s^2*t^3 + 
     40*(1 - 2*ep)*s*t^4 + 16*(1 - 2*ep)*t^5)/(2*ep^2*(-1 + 2*ep)*s*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[5] -> (-((-2 + ep)*ep*s^5) + 2*(2 + ep*(-1 + 2*ep))*s^4*t + 
    4*(4 + 3*(-2 + ep)*ep)*s^3*t^2 + 2*(18 + ep*(-35 + 6*ep))*s^2*t^3 + 
    40*(1 - 2*ep)*s*t^4 + 16*(1 - 2*ep)*t^5)/(2*ep^2*(-1 + 2*ep)*s*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[6] -> (-4*s*(ep*s^2 + 2*(1 + ep)*s*t + 2*(1 + ep)*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[7] -> (4*s*t^2*(s + t)*(mz^2 + s + 2*t) + ep^2*s^2*(mz^2 - 3*s - 2*t)*
     (s^2 + 2*s*t + 2*t^2) + ep*s^2*(2*s^3 + 7*s^2*t + 14*s*t^2 + 10*t^3) - 
    ep*mz^2*(2*s^4 + 7*s^3*t + 22*s^2*t^2 + 26*s*t^3 + 8*t^4))/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[8] -> -((4*s*t*(s + t)^2*(-mz^2 + s + 2*t) + ep^2*s^2*(mz^2 - s + 2*t)*
      (s^2 + 2*s*t + 2*t^2) - ep*s^2*(s^3 + 9*s^2*t + 16*s*t^2 + 10*t^3) + 
     ep*mz^2*(s^4 + 9*s^3*t + 8*s^2*t^2 - 6*s*t^3 - 8*t^4))/
    (ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[9] -> (2*(-(ep^2*(mz^2 - s)*(s^2 + 2*s*t + 2*t^2)^2) + 
     4*t*(s + t)*(-(s*(s + 2*t)^2) + mz^2*(s^2 + 2*s*t + 2*t^2)) + 
     ep*(s*(s + 2*t)^2*(s^2 + 8*s*t + 8*t^2) - 
       mz^2*(s^4 + 12*s^3*t + 28*s^2*t^2 + 32*s*t^3 + 16*t^4))))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[10] -> -((4*s*t^3*(s + t)*(mz^2 + s + 2*t) + 
     ep^2*s^2*(s^2 + 2*s*t + 2*t^2)*(-(s*t) + mz^2*(2*s + 3*t)) + 
     ep*(s*t*(2*s^4 + 7*s^3*t + 6*s^2*t^2 - 6*s*t^3 - 8*t^4) + 
       mz^2*(2*s^5 + 10*s^4*t + 27*s^3*t^2 + 38*s^2*t^3 + 26*s*t^4 + 8*t^5)))/
    (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[11] -> (4*s*t*(s + t)^3*(-mz^2 + s + 2*t) - ep^2*s^2*(s^2 + 2*s*t + 2*t^2)*
     (s*(s + t) - mz^2*(s + 3*t)) + 
    ep*(-(s*(s + t)*(s^4 + 9*s^3*t + 24*s^2*t^2 + 26*s*t^3 + 8*t^4)) + 
      mz^2*(s^5 + 6*s^4*t + 11*s^3*t^2 + 14*s^2*t^3 + 14*s*t^4 + 8*t^5)))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[12] -> ((-2 + ep)*ep*(mz^2 - s)*s^4 + ep*(-7 + 2*ep)*(mz^2 - s)*s^3*t + 
    2*s^2*((2 + (-11 + ep)*ep)*mz^2 + (2 - (-3 + ep)*ep)*s)*t^2 + 
    2*s*((2 - 13*ep)*mz^2 - 3*(-2 + ep)*s)*t^3 - 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[13] -> (-(ep*(1 + ep)*(mz^2 - s)*s^4) - (-4 + ep*(9 + 2*ep))*(mz^2 - s)*
     s^3*t + 2*s^2*(-((-4 + ep*(4 + ep))*mz^2) + (-8 + ep*(12 + ep))*s)*t^2 + 
    2*s*((2 + 3*ep)*mz^2 + (-10 + 13*ep)*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[14] -> (-8*(-1 + ep)*t*(s + t)*(s + 2*t))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[15] -> -((ep*s^3*((2 - 5*ep)*mz^2 + (2 + ep)*s) + 
     4*ep*s^2*((1 - 4*ep)*mz^2 + 2*(1 + ep)*s)*t + 
     2*s*((-2 + (5 - 12*ep)*ep)*mz^2 + (-2 + ep*(7 + 12*ep))*s)*t^2 + 
     2*((-2 + 3*ep - 6*ep^2)*mz^2 + 3*(-2 + ep*(3 + 4*ep))*s)*t^3 + 
     8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[16] -> -((-((-2 + ep)*ep*(mz^2 - s)*s^3) - 
     2*s^2*((-2 + ep - 2*ep^2)*mz^2 + (2 + ep)*s)*t + 
     4*s*((2 + ep*(-2 + 3*ep))*mz^2 + 2*(-2 + ep)*s)*t^2 + 
     2*((2 - 3*ep + 6*ep^2)*mz^2 + (-10 + ep*(7 + 4*ep))*s)*t^3 + 
     8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*t*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[17] -> (2*(s + 2*t)*((-2 + ep)*ep*(mz^2 - s)*s^4 + 
     2*(-2 + ep)*(mz^2 - s)*s^3*t + 2*s^2*((-2 + (3 - 2*ep)*ep)*mz^2 + 
       (6 + ep*(-11 + 2*ep))*s)*t^2 + 8*s*(-((-1 + ep)*ep*mz^2) + 
       (2 + (-5 + ep)*ep)*s)*t^3 + 4*(-((-1 + ep)*ep*mz^2) + 
       (2 + (-5 + ep)*ep)*s)*t^4))/(ep^2*(-1 + 2*ep)*s*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[18] -> (2*ep^2*mz^2*s^4 + ep*s^3*((6 + 5*ep)*mz^2 + (2 - 3*ep)*s)*t + 
    8*ep*s^2*(3*mz^2 + s - ep*s)*t^2 - 2*s*((2 + ep*(-19 + 4*ep))*mz^2 + 
      (2 + ep*(-11 + 4*ep))*s)*t^3 - 2*((2 + ep*(-9 + 2*ep))*mz^2 + 
      (6 + ep*(-17 + 2*ep))*s)*t^4 + 8*(-1 + 2*ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[19] -> (4*(mz^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep*(s + t)*(s^3*(-mz^2 + s) + s^2*(mz^2 + s)*t + 8*(mz^2 - s)*s*t^2 + 
      3*(3*mz^2 - 5*s)*t^3 - 8*t^4) + 
    ep^2*(s*(s + t)*(s^3 + 4*s^2*t + 4*s*t^2 + 4*t^3) - 
      mz^2*(s^4 + 3*s^3*t - 8*s*t^3 - 4*t^4)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[20] -> (ep*s^3*((-2 + 5*ep)*mz^4 - 2*ep*mz^2*s + (-2 + 5*ep)*s^2) + 
    4*ep*s^2*((-1 + 4*ep)*mz^4 + (-1 + 4*ep)*s^2 - mz^2*(s + 2*ep*s))*t + 
    2*s*((2 + ep*(-5 + 12*ep))*mz^4 - 2*ep*(3 + 4*ep)*mz^2*s + 
      (6 + ep*(-13 + 12*ep))*s^2)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-35 + 6*ep))*s^2)*t^3 - 8*(-1 + 2*ep)*(mz^2 + 5*s)*t^4 + 
    16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[21] -> ((-2 + ep)*ep*(mz^2 - s)^2*s^3 + 
    2*s^2*((-2 + ep - 2*ep^2)*mz^4 + 4*mz^2*s + (-2 + ep - 2*ep^2)*s^2)*t - 
    4*s*((2 + ep*(-2 + 3*ep))*mz^4 - 2*(3 + (-3 + ep)*ep)*mz^2*s + 
      (4 + 3*(-2 + ep)*ep)*s^2)*t^2 - 2*((2 - 3*ep + 6*ep^2)*mz^4 - 
      2*(6 + ep*(-9 + 2*ep))*mz^2*s + (18 + ep*(-35 + 6*ep))*s^2)*t^3 - 
    8*(-1 + 2*ep)*(mz^2 - 5*s)*t^4 + 16*(-1 + 2*ep)*t^5)/
   (ep^2*(-1 + 2*ep)*(mz^2 - s)*t*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[22] -> (4*t*(s + t)*(s + 2*t))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[23] -> (4*t^2*(s + t))/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[24] -> (4*t*(s + t)^2)/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[25] -> -((4*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
     ep*(s^4*t - 22*s^2*t^3 - 48*s*t^4 - 24*t^5 + 
       2*mz^2*(s^4 - 14*s^2*t^2 - 32*s*t^3 - 16*t^4)))/
    (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[26] -> (4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - ep*(s + t)*(s + 2*t)*
     (3*s^3 - 2*s^2*t - 18*s*t^2 - 12*t^3) + 
    ep*mz^2*(6*s^4 + 8*s^3*t - 28*s^2*t^2 - 64*s*t^3 - 32*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[27] -> (-4*Sqrt[s*(-4*mz^2 + s)]*t*(s + t)*(s + 2*t))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[28] -> -(((s + 2*t)*(3*ep*s^4*(-2*mz^2 + s) - 2*(2 + ep)*(2*mz^2 - s)*s^3*
       t + 2*s^2*((-4 + 6*ep)*mz^2 + (6 - 11*ep)*s)*t^2 + 
      16*s*(2*ep*mz^2 + s - 3*ep*s)*t^3 + 8*(2*ep*mz^2 + s - 3*ep*s)*t^4))/
    (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[29] -> (-4*ep*mz^4*s^4 + ep*s^4*(-4*mz^2 + s)*t + 
    8*(1 + 5*ep)*mz^4*s^2*t^2 + 2*s*(48*ep*mz^4 + 28*ep*mz^2*s + 
      (-6 + 5*ep)*s^2)*t^3 + 4*(2*(-1 + 6*ep)*mz^4 + 4*(-1 + 8*ep)*mz^2*s + 
      3*(-3 + 4*ep)*s^2)*t^4 + 8*((-2 + 8*ep)*mz^2 + (-5 + 9*ep)*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[30] -> -(4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
       (s + t)*(s^2 + 2*s*t + 4*t^2)) + 
     ep*(-4*mz^2*(s + t)*(3*s^4 + 4*s^3*t - 14*s^2*t^2 - 32*s*t^3 - 16*t^4) + 
       4*mz^4*(3*s^4 + 4*s^3*t - 10*s^2*t^2 - 24*s*t^3 - 12*t^4) + 
       (s + t)*(3*s^5 + 4*s^4*t - 22*s^3*t^2 - 80*s^2*t^3 - 88*s*t^4 - 
         32*t^5)))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[31] -> (4*t*(s + t)*(s + 2*t))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[32] -> (4*t^2*(s + t))/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[33] -> (4*t*(s + t)^2)/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[34] -> (-4*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
    2*ep*mz^2*(s^4 + 10*s^2*t^2 + 24*s*t^3 + 16*t^4) + 
    ep*t*(s^4 + 18*s^2*t^2 + 40*s*t^3 + 24*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[35] -> (4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep*mz^2*(3*s^4 + 12*s^3*t + 34*s^2*t^2 + 40*s*t^3 + 16*t^4) + 
    ep*(s + t)*(3*s^4 + 12*s^3*t + 42*s^2*t^2 + 56*s*t^3 + 24*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[36] -> (-4*Sqrt[s*(-4*mz^2 + s)]*t*(s + t)*(s + 2*t))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[37] -> ((s + 2*t)*(-4*s*t*(s + t)*(-2*mz^2*s + s^2 + 2*s*t + 2*t^2) - 
     2*ep*mz^2*(s^2 + 2*s*t + 2*t^2)*(3*s^2 + 4*s*t + 4*t^2) + 
     ep*s*(3*s^4 + 10*s^3*t + 34*s^2*t^2 + 48*s*t^3 + 24*t^4)))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[38] -> (-4*t^2*(s + t)*(4*mz^2*t^2 + 2*mz^4*(-s + t) + 
      t*(3*s^2 + 6*s*t + 4*t^2)) + ep*(-(s^5*t) + 14*s^3*t^3 + 56*s^2*t^4 + 
      72*s*t^5 + 32*t^6 + 4*mz^4*(s^4 + 6*s^2*t^2 + 16*s*t^3 + 12*t^4) + 
      4*mz^2*t*(s^4 + 10*s^2*t^2 + 24*s*t^3 + 16*t^4)))/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[39] -> (-4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      (s + t)*(s^2 + 2*s*t + 4*t^2)) + 
    ep*(4*mz^4*(3*s^4 + 12*s^3*t + 30*s^2*t^2 + 32*s*t^3 + 12*t^4) - 
      4*mz^2*(s + t)*(3*s^4 + 12*s^3*t + 34*s^2*t^2 + 40*s*t^3 + 16*t^4) + 
      (s + t)*(3*s^5 + 12*s^4*t + 42*s^3*t^2 + 88*s^2*t^3 + 88*s*t^4 + 
        32*t^5)))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[40] -> (4*t*(s + t)*(s + 2*t))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[41] -> (4*t^2*(s + t))/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[42] -> (4*t*(s + t)^2)/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[43] -> (-4*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
    2*ep*mz^2*(s^4 + 10*s^2*t^2 + 24*s*t^3 + 16*t^4) + 
    ep*t*(s^4 + 18*s^2*t^2 + 40*s*t^3 + 24*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[44] -> (4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep*mz^2*(3*s^4 + 12*s^3*t + 34*s^2*t^2 + 40*s*t^3 + 16*t^4) + 
    ep*(s + t)*(3*s^4 + 12*s^3*t + 42*s^2*t^2 + 56*s*t^3 + 24*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[45] -> (-4*Sqrt[s*(-4*mz^2 + s)]*t*(s + t)*(s + 2*t))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[46] -> ((s + 2*t)*(-4*s*t*(s + t)*(-2*mz^2*s + s^2 + 2*s*t + 2*t^2) - 
     2*ep*mz^2*(s^2 + 2*s*t + 2*t^2)*(3*s^2 + 4*s*t + 4*t^2) + 
     ep*s*(3*s^4 + 10*s^3*t + 34*s^2*t^2 + 48*s*t^3 + 24*t^4)))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[47] -> (-4*t^2*(s + t)*(4*mz^2*t^2 + 2*mz^4*(-s + t) + 
      t*(3*s^2 + 6*s*t + 4*t^2)) + ep*(-(s^5*t) + 14*s^3*t^3 + 56*s^2*t^4 + 
      72*s*t^5 + 32*t^6 + 4*mz^4*(s^4 + 6*s^2*t^2 + 16*s*t^3 + 12*t^4) + 
      4*mz^2*t*(s^4 + 10*s^2*t^2 + 24*s*t^3 + 16*t^4)))/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[48] -> (-4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      (s + t)*(s^2 + 2*s*t + 4*t^2)) + 
    ep*(4*mz^4*(3*s^4 + 12*s^3*t + 30*s^2*t^2 + 32*s*t^3 + 12*t^4) - 
      4*mz^2*(s + t)*(3*s^4 + 12*s^3*t + 34*s^2*t^2 + 40*s*t^3 + 16*t^4) + 
      (s + t)*(3*s^5 + 12*s^4*t + 42*s^3*t^2 + 88*s^2*t^3 + 88*s*t^4 + 
        32*t^5)))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[49] -> (-4*(-1 + ep)*t*(s + t)*(s + 2*t))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[50] -> (-2*(-2*t^2*(s + t) + ep*(s^3 + 3*s^2*t + 5*s*t^2 + 2*t^3)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[51] -> (2*(2*t*(s + t)^2 + ep*(s^3 + s^2*t - s*t^2 - 2*t^3)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[52] -> (2*ep^2*mz^2*s^4 + ep*s^3*(8*mz^2 + (2 - 3*ep)*s)*t + 
    4*ep*s^2*((7 - 4*ep)*mz^2 - 2*(-1 + ep)*s)*t^2 - 
    2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + (2 + ep*(-11 + 4*ep))*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
    8*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[53] -> (4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep*(s + t)*(s^4 + s^3*t - 8*s^2*t^2 - 15*s*t^3 - 8*t^4 + 
      2*mz^2*(-s^3 + s^2*t + 6*s*t^2 + 6*t^3)) + 
    ep^2*(s*(s + t)*(s^3 + 4*s^2*t + 4*s*t^2 + 4*t^3) + 
      2*mz^2*(-s^4 + 8*s^2*t^2 + 16*s*t^3 + 8*t^4)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[54] -> (4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*t*(s + t)*(s + 2*t))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[55] -> ((s + 2*t)*(-((-2 + ep)*ep*(2*mz^2 - s)*s^3) - 
     2*(-2 + ep)*(2*mz^2 - s)*s^2*t + 2*s*(-2*(-2 + ep)*mz^2 - 6*s + 9*ep*s)*
      t^2 + 16*(-1 + 2*ep)*s*t^3 + 8*(-1 + 2*ep)*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[56] -> (4*ep*(-1 + 3*ep)*mz^4*s^4 + 
    ep*s^3*(2*s^2 + ep*(32*mz^4 + 4*mz^2*s - 5*s^2))*t + 
    4*s^2*(2*(1 + ep + 4*ep^2)*mz^4 + 2*ep*(1 + 2*ep)*mz^2*s + 
      (1 - 4*ep)*ep*s^2)*t^2 + 2*s*(2*(9 - 2*ep)*ep*mz^4 + 
      4*ep*(3 + 4*ep)*mz^2*s + (-6 + (13 - 12*ep)*ep)*s^2)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-35 + 6*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[57] -> (-4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      (s + t)*(s^2 + 2*s*t + 4*t^2)) + 
    ep^2*(s^2*(s + t)*(s^3 - 4*s^2*t - 12*s*t^2 - 12*t^3) - 
      4*mz^2*s*(s + t)*(s^3 - 4*s*t^2 - 4*t^3) + 
      4*mz^4*(s^4 - 2*s^3*t - 10*s^2*t^2 - 14*s*t^3 - 4*t^4)) + 
    2*ep*(-s^6 + 13*s^4*t^2 + 47*s^3*t^3 + 75*s^2*t^4 + 56*s*t^5 + 16*t^6 + 
      4*mz^2*(s + t)^2*(s^3 - s^2*t - 5*s*t^2 - 4*t^3) + 
      2*mz^4*(-2*s^4 + s^3*t + 11*s^2*t^2 + 15*s*t^3 + 6*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[58] -> (-4*s*(ep*s^2 + 2*(2 + ep)*s*t + 2*(2 + ep)*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[59] -> (-2*(-8*t^2*(s + t) + ep*s*(s^2 + 2*s*t + 2*t^2)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[60] -> (-2*(8*t*(s + t)^2 + ep*s*(s^2 + 2*s*t + 2*t^2)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[61] -> (-2*(8*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
     ep*t*(s + t)*(s^3 + 2*s*(8*mz^2 + s)*t - 6*s*t^2 - 16*t^3) + 
     ep^2*s*(s^2 + 2*s*t + 2*t^2)*(-(s*t) + 2*mz^2*(s + 2*t))))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[62] -> (-2*(8*(2*mz^2 - s - 2*t)*t*(s + t)^3 + 
     ep*t*(s + t)*(9*s^3 + 34*s^2*t + 42*s*t^2 + 16*t^3 - 
       16*mz^2*s*(s + t)) + ep^2*s*(s^2 + 2*s*t + 2*t^2)*
      (s*(s + t) - 2*mz^2*(s + 2*t))))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[63] -> (4*Sqrt[s*(-4*mz^2 + s)]*(ep*s^2 + 2*(2 + ep)*s*t + 
     2*(2 + ep)*t^2))/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[64] -> (2*(ep^2*(2*mz^2 - s)*s^2*(s^2 + 2*s*t + 2*t^2) + 
     8*t*(s + t)*(s*(s + 2*t)^2 - 2*mz^2*(s^2 + 2*s*t + 2*t^2)) + 
     2*ep*t*(s + t)*(2*mz^2*(5*s^2 + 2*s*t + 2*t^2) - 
       s*(5*s^2 + 18*s*t + 18*t^2))))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[65] -> -((ep^2*s*(-2*mz^2 + s)^2*t*(s^2 + 2*s*t + 2*t^2) - 
     8*t^2*(s + t)*(2*mz^4*(s - t) - 4*mz^2*t^2 + s*t*(s + 2*t)) + 
     ep*(s + t)*(4*mz^2*s*t*(s^2 + 2*s*t + 10*t^2) - 
       s*t*(s^3 + 2*s^2*t - 6*s*t^2 - 16*t^3) + 
       2*mz^4*(s^3 + 2*s^2*t + 34*s*t^2 + 16*t^3)))/
    (ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[66] -> -((ep^2*s*(-2*mz^2 + s)^2*(s + t)*(s^2 + 2*s*t + 2*t^2) - 
     8*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
       s*(s + t)*(s + 2*t)) + 
     ep*t*(-4*mz^2*s*(s + t)*(9*s^2 + 18*s*t + 10*t^2) + 
       mz^4*(34*s^3 + 36*s^2*t - 28*s*t^2 - 32*t^3) + 
       s*(s + t)*(9*s^3 + 34*s^2*t + 42*s*t^2 + 16*t^3)))/
    (ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 a[67] -> (4*t*(s + t)^2)/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[68] -> (-4*Sqrt[s*(-4*mw^2 + s)]*t*(s + t)^2)/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[69] -> (-4*t*(s + t)^2*(-2*mw^2*s + s^2 + 2*s*t + 4*t^2) + 
    ep*(-3*s^5 - 4*s^4*t + 22*s^3*t^2 + 80*s^2*t^3 + 88*s*t^4 + 32*t^5 + 
      2*mw^2*(3*s^4 + 4*s^3*t - 6*s^2*t^2 - 16*s*t^3 - 8*t^4)))/
   (ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[70] -> (4*t*(s + t)^2)/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[71] -> (4*(2*mw^2 - s - 2*t)*t*(s + t)^3 - ep*(s + t)*(s + 2*t)*
     (3*s^3 - 2*s^2*t - 18*s*t^2 - 12*t^3) + 
    ep*mw^2*(6*s^4 + 8*s^3*t - 28*s^2*t^2 - 64*s*t^3 - 32*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[72] -> -(4*t*(s + t)^2*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
       (s + t)*(s^2 + 2*s*t + 4*t^2)) + 
     ep*(-4*mw^2*(s + t)*(3*s^4 + 4*s^3*t - 14*s^2*t^2 - 32*s*t^3 - 16*t^4) + 
       4*mw^4*(3*s^4 + 4*s^3*t - 10*s^2*t^2 - 24*s*t^3 - 12*t^4) + 
       (s + t)*(3*s^5 + 4*s^4*t - 22*s^3*t^2 - 80*s^2*t^3 - 88*s*t^4 - 
         32*t^5)))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[73] -> (2*(2*t*(s + t)^2 + ep*(s^3 + s^2*t - s*t^2 - 2*t^3)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[74] -> (-2*Sqrt[s*(-4*mw^2 + s)]*(2*t*(s + t)^2 + 
     ep*(s^3 + s^2*t - s*t^2 - 2*t^3)))/(ep*(-1 + 2*ep)*s*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[75] -> (-((-2 + ep)*ep*(2*mw^2 - s)*s^4) + 2*(2 + ep*(-1 + 2*ep))*
     (2*mw^2 - s)*s^3*t + 4*s^2*((4 - 4*ep + 6*ep^2)*mw^2 + 
      (-4 - 3*(-2 + ep)*ep)*s)*t^2 + 2*s*(2*(2 - 3*ep + 6*ep^2)*mw^2 + 
      (-18 + (35 - 6*ep)*ep)*s)*t^3 + 40*(-1 + 2*ep)*s*t^4 + 
    16*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[76] -> (2*(2*t*(s + t)^2 + ep*(s^3 + s^2*t - s*t^2 - 2*t^3)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[77] -> (4*(2*mw^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep*(s + t)*(s^4 + s^3*t - 8*s^2*t^2 - 15*s*t^3 - 8*t^4 + 
      2*mw^2*(-s^3 + s^2*t + 6*s*t^2 + 6*t^3)) + 
    ep^2*(s*(s + t)*(s^3 + 4*s^2*t + 4*s*t^2 + 4*t^3) + 
      2*mw^2*(-s^4 + 8*s^2*t^2 + 16*s*t^3 + 8*t^4)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[78] -> (-4*t*(s + t)^2*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
      (s + t)*(s^2 + 2*s*t + 4*t^2)) + 
    ep^2*(s^2*(s + t)*(s^3 - 4*s^2*t - 12*s*t^2 - 12*t^3) - 
      4*mw^2*s*(s + t)*(s^3 - 4*s*t^2 - 4*t^3) + 
      4*mw^4*(s^4 - 2*s^3*t - 10*s^2*t^2 - 14*s*t^3 - 4*t^4)) + 
    2*ep*(-s^6 + 13*s^4*t^2 + 47*s^3*t^3 + 75*s^2*t^4 + 56*s*t^5 + 16*t^6 + 
      4*mw^2*(s + t)^2*(s^3 - s^2*t - 5*s*t^2 - 4*t^3) + 
      2*mw^4*(-2*s^4 + s^3*t + 11*s^2*t^2 + 15*s*t^3 + 6*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + 
       s*(s + t))]*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[79] -> (-2*(4*t*(s + t)^2 + ep*s*(s^2 + 2*s*t + 2*t^2)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[80] -> (2*Sqrt[s*(-4*mw^2 + s)]*(4*t*(s + t)^2 + 
     ep*s*(s^2 + 2*s*t + 2*t^2)))/(ep*(-1 + 2*ep)*s*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[81] -> (-2*(-((-3 + ep)*ep*(2*mw^2 - s)*s^4) - (-4 + ep*(-3 + 2*ep))*
      (2*mw^2 - s)*s^3*t + 2*s^2*((8 - 2*(-12 + ep)*ep)*mw^2 + 
       (-8 + (-4 + ep)*ep)*s)*t^2 + 2*(2 + 23*ep)*(2*mw^2 - s)*s*t^3 + 
     24*(2*ep*mw^2 + s - 3*ep*s)*t^4 + 16*(1 - 2*ep)*t^5))/
   (ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[82] -> (-2*(4*t*(s + t)^2 + ep*s*(s^2 + 2*s*t + 2*t^2)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[83] -> (2*(-4*(2*mw^2 - s - 2*t)*t*(s + t)^3 - 
     ep^2*s*(s^2 + 2*s*t + 2*t^2)*(s*(s + t) - 2*mw^2*(s + 2*t)) + 
     ep*((s + t)*(3*s^4 + 3*s^3*t + 8*s^2*t^2 + 14*s*t^3 + 8*t^4) - 
       2*mw^2*(3*s^4 + 4*s^3*t + 18*s^2*t^2 + 32*s*t^3 + 16*t^4))))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 a[84] -> (-(ep^2*s*(-2*mw^2 + s)^2*(s + t)*(s^2 + 2*s*t + 2*t^2)) + 
    4*t*(s + t)^2*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
      (s + t)*(s^2 + 2*s*t - 4*t^2)) + 
    ep*(-4*mw^2*(s + t)*(3*s^4 + 3*s^3*t + 16*s^2*t^2 + 30*s*t^3 + 16*t^4) + 
      2*mw^4*(6*s^4 + 7*s^3*t + 42*s^2*t^2 + 78*s*t^3 + 40*t^4) + 
      (s + t)*(3*s^5 + 3*s^4*t + 8*s^3*t^2 + 46*s^2*t^3 + 72*s*t^4 + 
        32*t^5)))/(ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 b[1] -> (-2*s)/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[2] -> (s*(s + ep*s + 2*t) + mz^2*(s - 3*ep*s - 2*ep*t))/
   (ep^2*(-1 + 2*ep)*s*(s + t)^2), 
 b[3] -> ((-1 + ep)*s*(-mz^2 + s) + 2*(ep*mz^2 - s)*t)/
   (ep^2*(-1 + 2*ep)*s*t^2), 
 b[4] -> (-2*((-1 + ep)*(mz^2 - s)*s^2 + s*((-2 + ep)*mz^2 + (4 - 5*ep)*s)*
      t + ((-2 + ep)*mz^2 + (4 - 5*ep)*s)*t^2))/(ep^2*(-1 + 2*ep)*t^2*
    (s + t)^2), b[5] -> -((-(ep*s*t*(s + 2*t)) + s*t*(mz^2 + s + 2*t) + 
     ep*mz^2*(2*s^2 + 3*s*t + 2*t^2))/(ep^2*(-1 + 2*ep)*s*t*(s + t)^2)), 
 b[6] -> (-((-1 + ep)*s*(s + t)*(s + 2*t)) + 
    mz^2*((-1 + ep)*s^2 + (-1 + ep)*s*t + 2*ep*t^2))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)), 
 b[7] -> (-((-1 + ep)*s*(s + 2*t)) + mz^2*(s - 3*ep*s - 2*ep*t))/
   (ep^2*(-1 + 2*ep)*s*(s + t)^2), 
 b[8] -> ((-1 + ep)*s*(s + 2*t) + mz^2*(s - ep*s + 2*ep*t))/
   (ep^2*(-1 + 2*ep)*s*t^2), 
 b[9] -> (2*(s + 2*t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[10] -> (s*(s - 2*ep*s + (2 - 3*ep)*t) + mz^2*(s + ep*t))/
   (ep^2*(-1 + 2*ep)*s*(s + t)^2), 
 b[11] -> ((-1 + ep)*(mz^2 - s)*s + ep*(mz^2 - 3*s)*t + 2*s*t)/
   (ep^2*(-1 + 2*ep)*s*t^2), 
 b[12] -> (2*(s + 2*t)*((-1 + ep)*(mz^2 - s)*s^2 + 2*s*(ep*(mz^2 - 3*s) + s)*
      t + 2*(ep*(mz^2 - 3*s) + s)*t^2))/(ep^2*(-1 + 2*ep)*s*t^2*(s + t)^2), 
 b[13] -> (-(s*t*(mz^2 + s + 2*t)) + ep*s*t*(4*s + 5*t) + 
    ep*mz^2*(4*s^2 + 6*s*t + t^2))/(ep^2*(-1 + 2*ep)*s*t*(s + t)^2), 
 b[14] -> (s*(s + t)*((-1 + ep)*s + (-2 + 5*ep)*t) + 
    mz^2*(-((-1 + ep)*s^2) + ep*t^2 + s*(t - 4*ep*t)))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)), 
 b[15] -> -((2*mz^2*s*(-2*ep*s + t - 3*ep*t) + mz^4*(s + ep*t) + 
     s*((3 - 4*ep)*s^2 + (6 - 11*ep)*s*t + 4*(1 - 2*ep)*t^2))/
    (ep^2*(-1 + 2*ep)*s*(-mz^2 + s)*(s + t)^2)), 
 b[16] -> (-((-1 + ep)*(mz^2 - s)^2*s) - (mz^2 - s)*(ep*(mz^2 - 5*s) + 2*s)*
     t + 4*(1 - 2*ep)*s*t^2)/(ep^2*(-1 + 2*ep)*s*(-mz^2 + s)*t^2), 
 b[17] -> (2*(s + 2*t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[18] -> 2/(ep*(-1 + 2*ep)*(s + t)), b[19] -> -2/(ep*t - 2*ep^2*t), 
 b[20] -> (2*(-(t*(2*mz^2 + s + 2*t)) + ep*t*(5*s + 6*t) + 
     ep*mz^2*(6*s + 8*t)))/(ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 b[21] -> (-2*(-((s + t)*((-1 + ep)*s - 2*t + 6*ep*t)) + 
     2*mz^2*((-1 + ep)*s + (-1 + 4*ep)*t)))/(ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 b[22] -> (-2*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t))/(ep*(-1 + 2*ep)*s*t*(s + t)), 
 b[23] -> (-2*(s + 2*t)*((-1 + ep)*(2*mz^2 - s)*s^2 + 
     2*s*(2*ep*mz^2 + s - 3*ep*s)*t + 2*(2*ep*mz^2 + s - 3*ep*s)*t^2))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)^2), 
 b[24] -> (4*mz^2*t*(3*ep*s - t + 4*ep*t) + 
    2*mz^4*(s + 4*ep*s + (-1 + 6*ep)*t) + 
    t*(3*(-1 + ep)*s^2 + 2*(-3 + 5*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*(s + t)^2*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]), 
 b[25] -> (-4*mz^2*(s + t)*((-1 + ep)*s + (-1 + 4*ep)*t) + 
    2*mz^4*(2*(-1 + ep)*s + (-1 + 6*ep)*t) + 
    (s + t)*((-1 + ep)*s^2 + 2*(-1 + 3*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*t^2*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]), b[26] -> (-2*s)/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[27] -> 2/(ep*(-1 + 2*ep)*(s + t)), b[28] -> 2/(ep*t - 2*ep^2*t), 
 b[29] -> (-2*(2*ep*mz^2*s - ep*t*(s + 2*t) + t*(2*mz^2 + s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 b[30] -> (2*(2*mz^2*((-1 + ep)*s - t) - (-1 + ep)*(s + t)*(s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 b[31] -> (2*Sqrt[s*(-4*mz^2 + s)])/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[32] -> (2*(-((-1 + ep)*s*(s + 2*t)^2) + 
     2*mz^2*((-1 + ep)*s^2 - 2*s*t - 2*t^2)))/(ep^2*(-1 + 2*ep)*t^2*
    (s + t)^2), b[33] -> -((4*mz^2*t*(ep*s + t) + (-1 + ep)*s*t*(s + 2*t) + 
     2*mz^4*((-1 + 4*ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*(s + t)^2*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)])), 
 b[34] -> (4*mz^2*((-1 + ep)*s - t)*(s + t) - (-1 + ep)*s*(s + t)*(s + 2*t) + 
    2*mz^4*(-2*(-1 + ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*t^2*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 b[35] -> (-2*s)/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[36] -> 2/(ep*(-1 + 2*ep)*(s + t)), b[37] -> 2/(ep*t - 2*ep^2*t), 
 b[38] -> (-2*(2*ep*mz^2*s - ep*t*(s + 2*t) + t*(2*mz^2 + s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 b[39] -> (2*(2*mz^2*((-1 + ep)*s - t) - (-1 + ep)*(s + t)*(s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 b[40] -> (2*Sqrt[s*(-4*mz^2 + s)])/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[41] -> (2*(-((-1 + ep)*s*(s + 2*t)^2) + 
     2*mz^2*((-1 + ep)*s^2 - 2*s*t - 2*t^2)))/(ep^2*(-1 + 2*ep)*t^2*
    (s + t)^2), b[42] -> -((4*mz^2*t*(ep*s + t) + (-1 + ep)*s*t*(s + 2*t) + 
     2*mz^4*((-1 + 4*ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*(s + t)^2*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)])), 
 b[43] -> (4*mz^2*((-1 + ep)*s - t)*(s + t) - (-1 + ep)*s*(s + t)*(s + 2*t) + 
    2*mz^4*(-2*(-1 + ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*t^2*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 b[44] -> (2*(s + 2*t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[45] -> 2/(ep*(-1 + 2*ep)*(s + t)), b[46] -> -2/(ep*t - 2*ep^2*t), 
 b[47] -> (2*(-(t*(2*mz^2 + s + 2*t)) + ep*t*(4*s + 5*t) + 
     ep*mz^2*(4*s + 6*t)))/(ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 b[48] -> (-2*(2*mz^2*((-1 + ep)*s + (-1 + 3*ep)*t) - 
     (s + t)*((-1 + ep)*s + (-2 + 5*ep)*t)))/(ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 b[49] -> (-2*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t))/(ep*(-1 + 2*ep)*s*t*(s + t)), 
 b[50] -> (2*(s + 2*t)*(-2*mz^2*((-1 + ep)*s^2 + ep*s*t + ep*t^2) + 
     s*((-1 + ep)*s^2 + (-2 + 5*ep)*s*t + (-2 + 5*ep)*t^2)))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)^2), 
 b[51] -> (4*mz^2*t*(2*ep*s - t + 3*ep*t) + 
    2*mz^4*(s + 2*ep*s + (-1 + 4*ep)*t) + 
    t*((-3 + 4*ep)*s^2 + (-6 + 11*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*(s + t)^2*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]), 
 b[52] -> (mz^4*(4*(-1 + ep)*s - 2*t + 8*ep*t) - 
    4*mz^2*(s + t)*((-1 + ep)*s + (-1 + 3*ep)*t) + 
    (s + t)*((-1 + ep)*s^2 + (-2 + 5*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*t^2*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]), b[53] -> (8*(-t + ep*(-2*mw^2 + s + 2*t)))/
   (ep^2*(-1 + 2*ep)*s*t), b[54] -> (8*(-2*mw^2 + s + t))/
   (ep*(-1 + 2*ep)*t*(s + t)), 
 b[55] -> (4*(-(t*(s + t)) + ep*(4*mw^4 - 4*mw^2*(s + t) + 
       (s + t)*(s + 2*t))))/(ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 b[56] -> (2*(-4*t + ep*(-6*mw^2 + 3*s + 8*t)))/(ep^2*(-1 + 2*ep)*s*t), 
 b[57] -> (6*(-2*mw^2 + s + t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 b[58] -> (-4*t*(s + t) + ep*(12*mw^4 - 12*mw^2*(s + t) + 
      (s + t)*(3*s + 8*t)))/(ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 c[1] -> (2*(s + 2*t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[2] -> (s*(s - 2*ep*s + (2 - 3*ep)*t) + mz^2*(s + ep*t))/
   (ep^2*(-1 + 2*ep)*s*(s + t)^2), 
 c[3] -> ((-1 + ep)*(mz^2 - s)*s + ep*(mz^2 - 3*s)*t + 2*s*t)/
   (ep^2*(-1 + 2*ep)*s*t^2), 
 c[4] -> (2*(s + 2*t)*((-1 + ep)*(mz^2 - s)*s^2 + 2*s*(ep*(mz^2 - 3*s) + s)*
      t + 2*(ep*(mz^2 - 3*s) + s)*t^2))/(ep^2*(-1 + 2*ep)*s*t^2*(s + t)^2), 
 c[5] -> (-(s*t*(mz^2 + s + 2*t)) + ep*s*t*(4*s + 5*t) + 
    ep*mz^2*(4*s^2 + 6*s*t + t^2))/(ep^2*(-1 + 2*ep)*s*t*(s + t)^2), 
 c[6] -> (s*(s + t)*((-1 + ep)*s + (-2 + 5*ep)*t) + 
    mz^2*(-((-1 + ep)*s^2) + ep*t^2 + s*(t - 4*ep*t)))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)), 
 c[7] -> -((2*mz^2*s*(-2*ep*s + t - 3*ep*t) + mz^4*(s + ep*t) + 
     s*((3 - 4*ep)*s^2 + (6 - 11*ep)*s*t + 4*(1 - 2*ep)*t^2))/
    (ep^2*(-1 + 2*ep)*s*(-mz^2 + s)*(s + t)^2)), 
 c[8] -> (-((-1 + ep)*(mz^2 - s)^2*s) - (mz^2 - s)*(ep*(mz^2 - 5*s) + 2*s)*
     t + 4*(1 - 2*ep)*s*t^2)/(ep^2*(-1 + 2*ep)*s*(-mz^2 + s)*t^2), 
 c[9] -> (-2*s)/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[10] -> (s*(s + ep*s + 2*t) + mz^2*(s - 3*ep*s - 2*ep*t))/
   (ep^2*(-1 + 2*ep)*s*(s + t)^2), 
 c[11] -> ((-1 + ep)*s*(-mz^2 + s) + 2*(ep*mz^2 - s)*t)/
   (ep^2*(-1 + 2*ep)*s*t^2), 
 c[12] -> (-2*((-1 + ep)*(mz^2 - s)*s^2 + s*((-2 + ep)*mz^2 + (4 - 5*ep)*s)*
      t + ((-2 + ep)*mz^2 + (4 - 5*ep)*s)*t^2))/(ep^2*(-1 + 2*ep)*t^2*
    (s + t)^2), c[13] -> -((-(ep*s*t*(s + 2*t)) + s*t*(mz^2 + s + 2*t) + 
     ep*mz^2*(2*s^2 + 3*s*t + 2*t^2))/(ep^2*(-1 + 2*ep)*s*t*(s + t)^2)), 
 c[14] -> (-((-1 + ep)*s*(s + t)*(s + 2*t)) + 
    mz^2*((-1 + ep)*s^2 + (-1 + ep)*s*t + 2*ep*t^2))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)), 
 c[15] -> (-((-1 + ep)*s*(s + 2*t)) + mz^2*(s - 3*ep*s - 2*ep*t))/
   (ep^2*(-1 + 2*ep)*s*(s + t)^2), 
 c[16] -> ((-1 + ep)*s*(s + 2*t) + mz^2*(s - ep*s + 2*ep*t))/
   (ep^2*(-1 + 2*ep)*s*t^2), c[17] -> (-2*s)/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[18] -> 2/(ep*(-1 + 2*ep)*(s + t)), c[19] -> 2/(ep*t - 2*ep^2*t), 
 c[20] -> (-2*(2*ep*mz^2*s - ep*t*(s + 2*t) + t*(2*mz^2 + s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 c[21] -> (2*(2*mz^2*((-1 + ep)*s - t) - (-1 + ep)*(s + t)*(s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 c[22] -> (2*Sqrt[s*(-4*mz^2 + s)])/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[23] -> (2*(-((-1 + ep)*s*(s + 2*t)^2) + 
     2*mz^2*((-1 + ep)*s^2 - 2*s*t - 2*t^2)))/(ep^2*(-1 + 2*ep)*t^2*
    (s + t)^2), c[24] -> -((4*mz^2*t*(ep*s + t) + (-1 + ep)*s*t*(s + 2*t) + 
     2*mz^4*((-1 + 4*ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*(s + t)^2*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)])), 
 c[25] -> (4*mz^2*((-1 + ep)*s - t)*(s + t) - (-1 + ep)*s*(s + t)*(s + 2*t) + 
    2*mz^4*(-2*(-1 + ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*t^2*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 c[26] -> (2*(s + 2*t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[27] -> 2/(ep*(-1 + 2*ep)*(s + t)), c[28] -> -2/(ep*t - 2*ep^2*t), 
 c[29] -> (2*(-(t*(2*mz^2 + s + 2*t)) + ep*t*(5*s + 6*t) + 
     ep*mz^2*(6*s + 8*t)))/(ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 c[30] -> (-2*(-((s + t)*((-1 + ep)*s - 2*t + 6*ep*t)) + 
     2*mz^2*((-1 + ep)*s + (-1 + 4*ep)*t)))/(ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 c[31] -> (-2*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t))/(ep*(-1 + 2*ep)*s*t*(s + t)), 
 c[32] -> (-2*(s + 2*t)*((-1 + ep)*(2*mz^2 - s)*s^2 + 
     2*s*(2*ep*mz^2 + s - 3*ep*s)*t + 2*(2*ep*mz^2 + s - 3*ep*s)*t^2))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)^2), 
 c[33] -> (4*mz^2*t*(3*ep*s - t + 4*ep*t) + 
    2*mz^4*(s + 4*ep*s + (-1 + 6*ep)*t) + 
    t*(3*(-1 + ep)*s^2 + 2*(-3 + 5*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*(s + t)^2*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]), 
 c[34] -> (-4*mz^2*(s + t)*((-1 + ep)*s + (-1 + 4*ep)*t) + 
    2*mz^4*(2*(-1 + ep)*s + (-1 + 6*ep)*t) + 
    (s + t)*((-1 + ep)*s^2 + 2*(-1 + 3*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*t^2*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]), c[35] -> (2*(s + 2*t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[36] -> 2/(ep*(-1 + 2*ep)*(s + t)), c[37] -> -2/(ep*t - 2*ep^2*t), 
 c[38] -> (2*(-(t*(2*mz^2 + s + 2*t)) + ep*t*(4*s + 5*t) + 
     ep*mz^2*(4*s + 6*t)))/(ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 c[39] -> (-2*(2*mz^2*((-1 + ep)*s + (-1 + 3*ep)*t) - 
     (s + t)*((-1 + ep)*s + (-2 + 5*ep)*t)))/(ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 c[40] -> (-2*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t))/(ep*(-1 + 2*ep)*s*t*(s + t)), 
 c[41] -> (2*(s + 2*t)*(-2*mz^2*((-1 + ep)*s^2 + ep*s*t + ep*t^2) + 
     s*((-1 + ep)*s^2 + (-2 + 5*ep)*s*t + (-2 + 5*ep)*t^2)))/
   (ep^2*(-1 + 2*ep)*s*t^2*(s + t)^2), 
 c[42] -> (4*mz^2*t*(2*ep*s - t + 3*ep*t) + 
    2*mz^4*(s + 2*ep*s + (-1 + 4*ep)*t) + 
    t*((-3 + 4*ep)*s^2 + (-6 + 11*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*(s + t)^2*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]), 
 c[43] -> (mz^4*(4*(-1 + ep)*s - 2*t + 8*ep*t) - 
    4*mz^2*(s + t)*((-1 + ep)*s + (-1 + 3*ep)*t) + 
    (s + t)*((-1 + ep)*s^2 + (-2 + 5*ep)*s*t + 4*(-1 + 2*ep)*t^2))/
   (ep^2*(-1 + 2*ep)*t^2*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]), c[44] -> (-2*s)/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[45] -> 2/(ep*(-1 + 2*ep)*(s + t)), c[46] -> 2/(ep*t - 2*ep^2*t), 
 c[47] -> (-2*(2*ep*mz^2*s - ep*t*(s + 2*t) + t*(2*mz^2 + s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)^2), 
 c[48] -> (2*(2*mz^2*((-1 + ep)*s - t) - (-1 + ep)*(s + t)*(s + 2*t)))/
   (ep^2*(-1 + 2*ep)*t^2*(s + t)), 
 c[49] -> (2*Sqrt[s*(-4*mz^2 + s)])/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[50] -> (2*(-((-1 + ep)*s*(s + 2*t)^2) + 
     2*mz^2*((-1 + ep)*s^2 - 2*s*t - 2*t^2)))/(ep^2*(-1 + 2*ep)*t^2*
    (s + t)^2), c[51] -> -((4*mz^2*t*(ep*s + t) + (-1 + ep)*s*t*(s + 2*t) + 
     2*mz^4*((-1 + 4*ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*(s + t)^2*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)])), 
 c[52] -> (4*mz^2*((-1 + ep)*s - t)*(s + t) - (-1 + ep)*s*(s + t)*(s + 2*t) + 
    2*mz^4*(-2*(-1 + ep)*s + t + 2*ep*t))/(ep^2*(-1 + 2*ep)*t^2*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 c[53] -> (8*(-t + ep*(-2*mw^2 + s + 2*t)))/(ep^2*(-1 + 2*ep)*s*t), 
 c[54] -> (8*(-2*mw^2 + s + t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[55] -> (4*(-(t*(s + t)) + ep*(4*mw^4 - 4*mw^2*(s + t) + 
       (s + t)*(s + 2*t))))/(ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 c[56] -> (2*(-4*t + ep*(-6*mw^2 + 3*s + 8*t)))/(ep^2*(-1 + 2*ep)*s*t), 
 c[57] -> (6*(-2*mw^2 + s + t))/(ep*(-1 + 2*ep)*t*(s + t)), 
 c[58] -> (-4*t*(s + t) + ep*(12*mw^4 - 12*mw^2*(s + t) + 
      (s + t)*(3*s + 8*t)))/(ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 d[1] -> -((s*((-2 + ep)*(-1 + ep)*s^2 + 2*(4 + (-6 + ep)*ep)*s*t + 
      2*(4 + (-6 + ep)*ep)*t^2)*(ep*s^2 + 2*t*(s + t)))/
    (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[2] -> ((ep*s^2 + 2*t*(s + t))*(ep*(s - 2*t)*t + ep^2*s*(2*s + t) + 
     2*t*(s + 2*t)))/(ep^2*(-1 + 2*ep)*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[3] -> ((-((-2 + ep)*(-1 + ep)*s^2) + (-1 + ep)*(6 + ep)*s*t + 
     2*(-2 + ep)*t^2)*(ep*s^2 + 2*t*(s + t)))/(ep^2*(-1 + 2*ep)*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[4] -> ((ep*s^2 + 2*t*(s + t))*(ep^2*s^2 + 2*t*(s + 2*t) - ep*t*(s + 4*t)))/
   (2*ep^2*(-1 + 2*ep)*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[5] -> -(((-2 + ep)*(-1 + ep)*s^2 + (6 - 7*ep)*s*t - 4*(-1 + ep)*t^2)*
     (ep*s^2 + 2*t*(s + t)))/(2*ep^2*(-1 + 2*ep)*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[6] -> (8*t*(s + t)*(s + 2*t))/(ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[7] -> (2*ep*s^4*(ep*mz^2 + 2*(-1 + ep)*s) + 
    ep*s^3*((5 + 2*ep)*mz^2 + (-13 + 12*ep)*s)*t + 
    2*s^2*((2 - (-3 + ep)*ep)*mz^2 + (2 + ep*(-9 + 5*ep))*s)*t^2 + 
    4*s*((1 + ep)*mz^2 + (3 - 5*ep)*s)*t^3 + 4*(ep*(mz^2 - 3*s) + 2*s)*t^4)/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[8] -> (4*s*t*(s + t)^2*(-mz^2 + s + 2*t) + 
    2*ep^2*s^2*(-(mz^2*(s^2 + 3*s*t + t^2)) + s*(s^2 + 4*s*t + 5*t^2)) + 
    ep*(mz^2*(s + t)*(s^3 + 10*s^2*t + 8*s*t^2 + 4*t^3) - 
      s*(s^4 + 11*s^3*t + 30*s^2*t^2 + 28*s*t^3 + 12*t^4)))/
   (ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[9] -> (2*(s + 2*t)*(-(ep*(-1 + 2*ep)*(mz^2 - s)*s^4) + 
     2*s^3*(-((2 + (-5 + ep)*ep)*mz^2) + (-1 + ep)*(-2 + 5*ep)*s)*t + 
     2*s^2*(-((2 + (-9 + ep)*ep)*mz^2) + (6 + ep*(-19 + 5*ep))*s)*t^2 + 
     16*s*(ep*(mz^2 - 3*s) + s)*t^3 + 8*(ep*(mz^2 - 3*s) + s)*t^4))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[10] -> (2*ep*mz^2*s^5 + 2*ep*s^4*((6 + ep)*mz^2 + (2 - 3*ep)*s)*t + 
    ep*s^3*((33 - 2*ep)*mz^2 + (13 - 14*ep)*s)*t^2 - 
    2*s^2*((2 + (-23 + ep)*ep)*mz^2 + (2 + ep*(-13 + 5*ep))*s)*t^3 + 
    4*s*((-1 + 7*ep)*mz^2 - 3*s + 9*ep*s)*t^4 + 4*(-2*s + ep*(mz^2 + 5*s))*
     t^5)/(ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[11] -> -((4*s*t*(s + t)^3*(-mz^2 + s + 2*t) + 2*ep^2*s^2*(s + t)*
      (mz^2*(-s^2 + s*t + t^2) + s*(s^2 + 3*s*t + 5*t^2)) + 
     ep*(-(s*(s + t)*(s + 5*t)*(s^3 + 6*s^2*t + 8*s*t^2 + 4*t^3)) + 
       mz^2*(s^5 + 8*s^4*t + 23*s^3*t^2 + 26*s^2*t^3 + 8*s*t^4 - 4*t^5)))/
    (ep^2*(-1 + 2*ep)*s*t*(s + t)*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[12] -> -((2*ep*s^4*(-2*mz^2*s + ep*(mz^2 + s)^2) + 
     ep*s^3*((5 + 2*ep)*mz^4 + 6*(-3 + 2*ep)*mz^2*s + (1 + 10*ep)*s^2)*t + 
     2*s^2*((2 - (-3 + ep)*ep)*mz^4 + 2*ep*(-8 + 3*ep)*mz^2*s + 
       (6 + 11*(-1 + ep)*ep)*s^2)*t^2 + 
     4*s*((1 + ep)*mz^4 + 2*(1 - 5*ep)*mz^2*s + (9 + ep*(-17 + 4*ep))*s^2)*
      t^3 + 4*(ep*mz^4 + 2*(1 - 3*ep)*mz^2*s + (10 - 19*ep)*s^2)*t^4 + 
     16*(1 - 2*ep)*s*t^5)/(ep^2*(-1 + 2*ep)*s*(-mz^2 + s)*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[13] -> (ep*(-1 + 2*ep)*(mz^2 - s)^2*s^4 + (-1 + 2*ep)*s^3*
     ((-4 + 3*ep)*mz^4 + 2*(4 - 3*ep)*mz^2*s + (-4 + 7*ep)*s^2)*t + 
    2*s^2*((4 + (-9 + ep)*ep)*mz^4 - 2*(6 + ep*(-14 + 3*ep))*mz^2*s + 
      (8 + ep*(-23 + 13*ep))*s^2)*t^2 + 
    4*s*((1 - 3*ep)*mz^4 + 2*(-3 + 7*ep)*mz^2*s + (9 + ep*(-21 + 4*ep))*s^2)*
     t^3 - 4*(ep*mz^4 + 2*(1 - 3*ep)*mz^2*s + (-10 + 21*ep)*s^2)*t^4 + 
    16*(1 - 2*ep)*s*t^5)/(ep^2*(-1 + 2*ep)*s*(-mz^2 + s)*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[14] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[15] -> ((ep*s^2 + 2*t*(s + t))*(2*s*t*(mz^2 + s + 2*t) + 
     ep^2*s^2*(-mz^2 + 3*s + 2*t) + ep*t*(3*s^2 - mz^2*(7*s + 4*t))))/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[16] -> (((-2 + ep)*(-1 + ep)*(mz^2 - s)*s^2 + 
     s*((2 + ep)*mz^2 + (-6 + ep*(3 + 2*ep))*s)*t + 4*(ep*mz^2 - s)*t^2)*
    (ep*s^2 + 2*t*(s + t)))/(ep^2*(-1 + 2*ep)*s*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[17] -> (2*((-2 + ep)*(-1 + ep)*(mz^2 - s)*s^2 + 
     2*s*((2 + (-2 + ep)*ep)*mz^2 - (4 + (-6 + ep)*ep)*s)*t + 
     2*((2 + (-2 + ep)*ep)*mz^2 - (4 + (-6 + ep)*ep)*s)*t^2)*
    (ep*s^2 + 2*t*(s + t)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[18] -> -(((-2*(-1 + ep)*ep*mz^2*s^3 + ep*s^2*((8 - 3*ep)*mz^2 + ep*s)*t + 
      s*((2 + 7*ep)*mz^2 - (-2 + ep)*s)*t^2 + 4*(ep*(mz^2 - s) + s)*t^3)*
     (ep*s^2 + 2*t*(s + t)))/(ep^2*(-1 + 2*ep)*s*t*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[19] -> ((ep*s^2 + 2*t*(s + t))*
    (s*(s + t)*((-2 + ep)*(-1 + ep)*s^2 + (6 - 7*ep)*s*t - 4*(-1 + ep)*t^2) + 
     mz^2*(-((-2 + ep)*(-1 + ep)*s^3) + (-4 - 3*(-2 + ep)*ep)*s^2*t + 
       (-2 + 5*ep)*s*t^2 + 4*ep*t^3)))/(ep^2*(-1 + 2*ep)*s*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[20] -> ((ep*s^2 + 2*t*(s + t))*(ep^2*s^2*(-mz^2 + s) + 
     2*s*t*(mz^2 + s + 2*t) - ep*t*(s*(7*mz^2 + s) + 4*(mz^2 + s)*t)))/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[21] -> (((-2 + ep)*(-1 + ep)*(mz^2 - s)*s^2 + 
     s*((2 + ep)*mz^2 + (-6 + 7*ep)*s)*t + 4*(-s + ep*(mz^2 + s))*t^2)*
    (ep*s^2 + 2*t*(s + t)))/(ep^2*(-1 + 2*ep)*s*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[22] -> (-2*s*(ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[23] -> (-2*(s + t)*(ep*s^2 - 2*t^2))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[24] -> (-2*t*(-((-2 + ep)*s^2) + 4*s*t + 2*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[25] -> -((4*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
     2*ep^2*s^2*(t*(3*s + t)*(s + 2*t) + 2*mz^2*s*(s + 3*t)) - 
     ep*(2*mz^2*s*(s - 2*t)*(s^2 + 4*s*t + 2*t^2) + 
       t*(s + 2*t)*(3*s^3 + 4*s*t^2 + 4*t^3)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[26] -> (-4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - 2*ep*mz^2*s*(3*s + 2*t)*
     (s^2 - 2*t^2) + ep*(s + t)*(s + 2*t)*(3*s^3 - 4*s^2*t - 8*s*t^2 - 
      4*t^3) - 2*ep^2*s^2*((2*s - t)*(s + t)*(s + 2*t) - 
      2*mz^2*s*(2*s + 3*t)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[27] -> (2*Sqrt[s*(-4*mz^2 + s)]*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[28] -> -((4*ep^2*s^2*(s*(s + 2*t)^2 - 2*mz^2*(s^2 + 2*s*t + 2*t^2)) - 
     4*t*(s + t)*(s*(s + 2*t)^2 - 2*mz^2*(s^2 + 2*s*t + 2*t^2)) + 
     ep*s*(-((s - 2*t)*(s + 2*t)^2*(3*s + 2*t)) + 
       2*mz^2*s*(3*s^2 + 4*s*t + 4*t^2)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[29] -> -(t*(-4*t*(s + t)*(2*mz^4*(s - t) - 4*mz^2*t^2 + s*t*(s + 2*t)) + 
      2*ep^2*s^2*(4*mz^4*(s - t) + 4*mz^2*s*(s + 3*t) + 
        s*(s + 2*t)*(s + 3*t)) + 
      ep*(-4*mz^2*s*(s - 2*t)*(s^2 + 4*s*t + 2*t^2) + 
        4*mz^4*t*(11*s^2 + 12*s*t + 4*t^2) - s*(s + 2*t)*
         (s^3 + 4*s^2*t - 4*s*t^2 - 4*t^3))))/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[30] -> -((s + t)*(-4*t*(s + t)*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
        s*(s + t)*(s + 2*t)) + 2*ep^2*s^2*(4*mz^4*(2*s + t) - 
        4*mz^2*s*(2*s + 3*t) + s*(s + 2*t)*(2*s + 3*t)) + 
      ep*(4*mz^2*s*(3*s + 2*t)*(s^2 - 2*t^2) + 
        4*mz^4*(-3*s^3 + s^2*t - 4*t^3) - s*(s + 2*t)*(3*s^3 - 8*s*t^2 - 
          4*t^3))))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[31] -> (-2*s*(ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[32] -> (-2*(s + t)*(ep*s^2 - 2*t^2))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[33] -> (-2*t*(-((-2 + ep)*s^2) + 4*s*t + 2*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[34] -> -((4*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
     2*ep^2*s^2*(t*(3*s + t)*(s + 2*t) + 2*mz^2*s*(s + 3*t)) + 
     ep*(2*mz^2*s*(s - 2*t)*(s^2 - 2*t^2) - t*(s + 2*t)*
        (s^3 + 4*s^2*t + 4*s*t^2 + 4*t^3)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[35] -> (-4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep^2*s^2*((2*s - t)*(s + t)*(s + 2*t) - 2*mz^2*s*(2*s + 3*t)) + 
    ep*(2*mz^2*s*(3*s + 2*t)*(s^2 + 4*s*t + 2*t^2) - 
      (s + t)*(s + 2*t)*(3*s^3 + 8*s^2*t + 8*s*t^2 + 4*t^3)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[36] -> (2*Sqrt[s*(-4*mz^2 + s)]*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[37] -> (ep*(3 + 4*ep)*(2*mz^2 - s)*s^4 + 
    4*s^3*(2*(-1 + ep*(5 + 2*ep))*mz^2 + s - 4*ep*(1 + ep)*s)*t + 
    4*(-1 + 2*ep)*s^2*(2*(3 + ep)*mz^2 - (5 + 2*ep)*s)*t^2 - 
    32*s*(mz^2 + (-1 + ep)*s)*t^3 - 16*(mz^2 + (-1 + ep)*s)*t^4)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[38] -> -(-4*t^2*(s + t)*(2*mz^4*(s - t) - 4*mz^2*t^2 + s*t*(s + 2*t)) + 
     2*ep^2*s^2*t*(4*mz^4*(s - t) + 4*mz^2*s*(s + 3*t) + 
       s*(s + 2*t)*(s + 3*t)) + ep*(4*mz^2*s*(s - 2*t)*t*(s^2 - 2*t^2) - 
       s*t*(s + 2*t)*(3*s^3 - 4*s*t^2 - 4*t^3) + 
       4*mz^4*(2*s^4 + 3*s^2*t^2 + 12*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[39] -> -(-4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
       s*(s + t)*(s + 2*t)) + 2*ep^2*s^2*(s + t)*(4*mz^4*(2*s + t) - 
       4*mz^2*s*(2*s + 3*t) + s*(s + 2*t)*(2*s + 3*t)) + 
     ep*(-4*mz^2*s*(s + t)*(3*s + 2*t)*(s^2 + 4*s*t + 2*t^2) + 
       s*(s + t)*(s + 2*t)*(3*s^3 + 4*s^2*t + 8*s*t^2 + 4*t^3) + 
       4*mz^4*(3*s^4 + 14*s^3*t + 9*s^2*t^2 - 4*s*t^3 - 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[40] -> (-2*s*(ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[41] -> (-2*(s + t)*(ep*s^2 - 2*t^2))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[42] -> (-2*t*(-((-2 + ep)*s^2) + 4*s*t + 2*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[43] -> -((4*t^3*(s + t)*(2*mz^2 + s + 2*t) + 
     2*ep^2*s^2*(t*(3*s + t)*(s + 2*t) + 2*mz^2*s*(s + 3*t)) + 
     ep*(2*mz^2*s*(s - 2*t)*(s^2 - 2*t^2) - t*(s + 2*t)*
        (s^3 + 4*s^2*t + 4*s*t^2 + 4*t^3)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[44] -> (-4*(2*mz^2 - s - 2*t)*t*(s + t)^3 - 
    2*ep^2*s^2*((2*s - t)*(s + t)*(s + 2*t) - 2*mz^2*s*(2*s + 3*t)) + 
    ep*(2*mz^2*s*(3*s + 2*t)*(s^2 + 4*s*t + 2*t^2) - 
      (s + t)*(s + 2*t)*(3*s^3 + 8*s^2*t + 8*s*t^2 + 4*t^3)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[45] -> (2*Sqrt[s*(-4*mz^2 + s)]*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[46] -> (ep*(3 + 4*ep)*(2*mz^2 - s)*s^4 + 
    4*s^3*(2*(-1 + ep*(5 + 2*ep))*mz^2 + s - 4*ep*(1 + ep)*s)*t + 
    4*(-1 + 2*ep)*s^2*(2*(3 + ep)*mz^2 - (5 + 2*ep)*s)*t^2 - 
    32*s*(mz^2 + (-1 + ep)*s)*t^3 - 16*(mz^2 + (-1 + ep)*s)*t^4)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[47] -> -(-4*t^2*(s + t)*(2*mz^4*(s - t) - 4*mz^2*t^2 + s*t*(s + 2*t)) + 
     2*ep^2*s^2*t*(4*mz^4*(s - t) + 4*mz^2*s*(s + 3*t) + 
       s*(s + 2*t)*(s + 3*t)) + ep*(4*mz^2*s*(s - 2*t)*t*(s^2 - 2*t^2) - 
       s*t*(s + 2*t)*(3*s^3 - 4*s*t^2 - 4*t^3) + 
       4*mz^4*(2*s^4 + 3*s^2*t^2 + 12*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[48] -> -(-4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
       s*(s + t)*(s + 2*t)) + 2*ep^2*s^2*(s + t)*(4*mz^4*(2*s + t) - 
       4*mz^2*s*(2*s + 3*t) + s*(s + 2*t)*(2*s + 3*t)) + 
     ep*(-4*mz^2*s*(s + t)*(3*s + 2*t)*(s^2 + 4*s*t + 2*t^2) + 
       s*(s + t)*(s + 2*t)*(3*s^3 + 4*s^2*t + 8*s*t^2 + 4*t^3) + 
       4*mz^4*(3*s^4 + 14*s^3*t + 9*s^2*t^2 - 4*s*t^3 - 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + 
       s*(s + t))]*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[49] -> (2*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[50] -> ((ep*s + 2*t)*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[51] -> (((-2 + ep)*s - 2*t)*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[52] -> -(((ep*s^2 + 2*t*(s + t))*(2*t^2*(2*mz^2 + s + 2*t) + 
      ep*(s + 4*t)*(2*mz^2*s - t^2) + ep^2*s*(s*t - 2*mz^2*(s + 2*t))))/
    (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[53] -> ((ep*s^2 + 2*t*(s + t))*
    (-2*mz^2*((-2 + ep)*(-1 + ep)*s^2 + 2*(2 + (-2 + ep)*ep)*s*t + 2*t^2) + 
     (s + t)*((-2 + ep)*(-1 + ep)*s^2 + (6 - 7*ep)*s*t - 4*(-1 + ep)*t^2)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[54] -> (-2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[55] -> ((ep*s^2 + 2*t*(s + t))*
    (-2*(-2 + ep)*mz^2*((-1 + ep)*s^2 - 2*s*t - 2*t^2) + 
     s*((-2 + ep)*(-1 + ep)*s^2 + 2*(4 - 5*ep)*s*t + 2*(4 - 5*ep)*t^2)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[56] -> ((ep*s^2 + 2*t*(s + t))*(ep^2*s*(-2*mz^2 + s)^2*t + 
     2*t*(2*mz^4*(s - t) - 4*mz^2*t^2 + s*t*(s + 2*t)) - 
     ep*(12*mz^2*s*t^2 + s*t^2*(s + 4*t) + 2*mz^4*(s^2 + 11*s*t + 4*t^2))))/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[57] -> ((ep*s^2 + 2*t*(s + t))*(-4*mz^2*((-2 + ep)*s - 2*t)*
      ((-1 + ep)*s - t)*(s + t) + s*(s + t)*((-2 + ep)*(-1 + ep)*s^2 + 
       (6 - 7*ep)*s*t - 4*(-1 + ep)*t^2) + 
     2*mz^4*(2*(-2 + ep)*(-1 + ep)*s^2 + (6 + ep*(-3 + 2*ep))*s*t + 
       2*(1 + 2*ep)*t^2)))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[58] -> (-4*(s + 2*t)*(ep*s^2 - 4*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[59] -> (-2*(-8*t^2*(s + t) + ep*s^2*(3*s + 2*t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[60] -> (2*(ep*s^2*(s - 2*t) + 8*t*(s + t)^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[61] -> (-2*(8*t^3*(s + t)*(2*mz^2 + s + 2*t) - 
     ep*t*(s + t)*(5*s^3 + 10*s^2*t + 36*s*t^2 + 44*t^3 + 
       8*mz^2*(s^2 + 5*s*t + 7*t^2)) + 2*ep^2*s^2*
      (2*mz^2*(s^2 + 3*s*t + 5*t^2) + t*(6*s^2 + 14*s*t + 11*t^2))))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[62] -> (2*(8*(2*mz^2 - s - 2*t)*t*(s + t)^3 + 
     ep*t*(s + t)*(13*s^3 + 70*s^2*t + 96*s*t^2 + 44*t^3 - 
       8*mz^2*(3*s^2 + 9*s*t + 7*t^2)) - 2*ep^2*s^2*
      (-2*mz^2*(3*s^2 + 7*s*t + 5*t^2) + (s + t)*(3*s^2 + 8*s*t + 11*t^2))))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[63] -> (4*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*(ep*s^2 - 4*t*(s + t)))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[64] -> (-4*(s + 2*t)*(4*s*t*(s + t)*(-2*mz^2*s + s^2 + 2*s*t + 2*t^2) + 
     ep^2*s^2*(-6*mz^2*(s^2 + s*t + t^2) + s*(3*s^2 + 11*s*t + 11*t^2)) + 
     ep*t*(s + t)*(2*mz^2*(5*s^2 + 6*s*t + 6*t^2) - 
       s*(9*s^2 + 22*s*t + 22*t^2))))/(ep^2*(-1 + 2*ep)*s*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[65] -> (-8*t^2*(s + t)*(4*mz^2*t^2 + 2*mz^4*(-s + t) + 
      t*(3*s^2 + 6*s*t + 4*t^2)) - 2*ep^2*s^2*
     (4*mz^2*t*(2*s^2 + 6*s*t + 7*t^2) + 2*mz^4*(-s^2 + s*t + 8*t^2) + 
      t*(2*s^3 + 10*s^2*t + 21*s*t^2 + 16*t^3)) + 
    ep*(s + t)*(4*mz^2*t*(s^3 + 6*s^2*t + 20*s*t^2 + 28*t^3) + 
      mz^4*(-6*s^3 + 12*s^2*t + 48*s*t^2 + 80*t^3) + 
      t*(3*s^4 + 6*s^3*t + 44*s^2*t^2 + 84*s*t^3 + 64*t^4)))/
   (ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[66] -> -((8*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
       (s + t)*(s^2 + 2*s*t + 4*t^2)) + 2*ep^2*s^2*
      (-4*mz^2*(s + t)*(3*s^2 + 8*s*t + 7*t^2) + 
       2*mz^4*(6*s^2 + 15*s*t + 8*t^2) + (s + t)*(3*s^3 + 16*s^2*t + 
         27*s*t^2 + 16*t^3)) + 
     ep*t*(4*mz^2*(s + t)*(13*s^3 + 50*s^2*t + 64*s*t^2 + 28*t^3) - 
       2*mz^4*(25*s^3 + 78*s^2*t + 96*s*t^2 + 40*t^3) - 
       (s + t)*(21*s^4 + 86*s^3*t + 176*s^2*t^2 + 172*s*t^3 + 64*t^4)))/
    (ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[67] -> (-2*t*(-((-2 + ep)*s^2) + 4*s*t + 2*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[68] -> (2*Sqrt[s*(-4*mw^2 + s)]*t*(-((-2 + ep)*s^2) + 4*s*t + 2*t^2))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[69] -> -((-(ep*(-3 + 4*ep)*(2*mw^2 - s)*s^4) + 
     2*s^3*(2*(2 + ep - 3*ep^2)*mw^2 + (-2 + ep*(-3 + 7*ep))*s)*t + 
     4*s^2*(-2*(-2 + ep)*(1 + ep)*mw^2 + (-4 + ep*(2 + 3*ep))*s)*t^2 + 
     4*s*((2 + 6*ep)*mw^2 + 5*(-1 + ep)*s)*t^3 + 8*(2*ep*mw^2 + (-1 + ep)*s)*
      t^4)/(ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[70] -> (-2*t*(-((-2 + ep)*s^2) + 4*s*t + 2*t^2))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[71] -> (-4*(2*mw^2 - s - 2*t)*t*(s + t)^3 - 2*ep*mw^2*s*(3*s + 2*t)*
     (s^2 - 2*t^2) + ep*(s + t)*(s + 2*t)*(3*s^3 - 4*s^2*t - 8*s*t^2 - 
      4*t^3) - 2*ep^2*s^2*((2*s - t)*(s + t)*(s + 2*t) - 
      2*mw^2*s*(2*s + 3*t)))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[72] -> -((s + t)*(-4*t*(s + t)*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
        s*(s + t)*(s + 2*t)) + 2*ep^2*s^2*(4*mw^4*(2*s + t) - 
        4*mw^2*s*(2*s + 3*t) + s*(s + 2*t)*(2*s + 3*t)) + 
      ep*(4*mw^2*s*(3*s + 2*t)*(s^2 - 2*t^2) + 
        4*mw^4*(-3*s^3 + s^2*t - 4*t^3) - s*(s + 2*t)*(3*s^3 - 8*s*t^2 - 
          4*t^3))))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[73] -> (((-2 + ep)*s - 2*t)*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[74] -> -((Sqrt[s*(-4*mw^2 + s)]*((-2 + ep)*s - 2*t)*
     (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + 
      ep*s^2*(s^2 + 2*s*t + 2*t^2)))), 
 d[75] -> ((-((-2 + ep)*(-1 + ep)*(2*mw^2 - s)*s^2) - 
     s*(2*(2 + ep)*mw^2 + (-6 + 7*ep)*s)*t + 4*(s - ep*(2*mw^2 + s))*t^2)*
    (ep*s^2 + 2*t*(s + t)))/(ep^2*(-1 + 2*ep)*s*t*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[76] -> (((-2 + ep)*s - 2*t)*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[77] -> ((ep*s^2 + 2*t*(s + t))*
    (-2*mw^2*((-2 + ep)*(-1 + ep)*s^2 + 2*(2 + (-2 + ep)*ep)*s*t + 2*t^2) + 
     (s + t)*((-2 + ep)*(-1 + ep)*s^2 + (6 - 7*ep)*s*t - 4*(-1 + ep)*t^2)))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[78] -> ((ep*s^2 + 2*t*(s + t))*(-4*mw^2*((-2 + ep)*s - 2*t)*
      ((-1 + ep)*s - t)*(s + t) + s*(s + t)*((-2 + ep)*(-1 + ep)*s^2 + 
       (6 - 7*ep)*s*t - 4*(-1 + ep)*t^2) + 
     2*mw^4*(2*(-2 + ep)*(-1 + ep)*s^2 + (6 + ep*(-3 + 2*ep))*s*t + 
       2*(1 + 2*ep)*t^2)))/(2*ep^2*(-1 + 2*ep)*t*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[79] -> (2*(ep*s^3 + 4*t*(s + t)^2))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[80] -> (-2*Sqrt[s*(-4*mw^2 + s)]*(ep*s^3 + 4*t*(s + t)^2))/
   (ep*(-1 + 2*ep)*s*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[81] -> (2*(-4*t*(s + t)^2*(-2*mw^2*s + s^2 + 2*s*t + 8*t^2) - 
     2*ep^2*s^2*(5*s^3 + 23*s^2*t + 33*s*t^2 + 16*t^3 - 
       2*mw^2*(5*s^2 + 11*s*t + 5*t^2)) + 
     ep*(s + t)*(-3*s^4 + 14*s^3*t + 56*s^2*t^2 + 100*s*t^3 + 64*t^4 + 
       mw^2*(6*s^3 - 4*s^2*t - 48*s*t^2 - 40*t^3))))/
   (ep^2*(-1 + 2*ep)*s*t*(-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[82] -> (2*(ep*s^3 + 4*t*(s + t)^2))/(ep*(-1 + 2*ep)*
    (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[83] -> (2*(4*(2*mw^2 - s - 2*t)*t*(s + t)^3 - 2*ep^2*s^2*(s + t)*
      (5*s^2 + 11*s*t + 9*t^2 - 10*mw^2*(s + t)) + 
     ep*(-((s + t)*(3*s^4 + s^3*t - 46*s^2*t^2 - 76*s*t^3 - 36*t^4)) + 
       2*mw^2*(3*s^4 + 2*s^3*t - 34*s^2*t^2 - 60*s*t^3 - 28*t^4))))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(-4*t^2*(s + t)^2 + 
     ep*s^2*(s^2 + 2*s*t + 2*t^2))), 
 d[84] -> -((4*t*(s + t)^2*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
       (s + t)*(s^2 + 2*s*t + 8*t^2)) + 2*ep^2*s^2*
      (-4*mw^2*(s + t)*(5*s^2 + 11*s*t + 7*t^2) + 
       mw^4*(20*s^2 + 42*s*t + 20*t^2) + (s + t)*(5*s^3 + 23*s^2*t + 
         33*s*t^2 + 16*t^3)) + 
     ep*((s + t)^2*(3*s^4 - 14*s^3*t - 56*s^2*t^2 - 100*s*t^3 - 64*t^4) + 
       2*mw^4*(6*s^4 + 3*s^3*t - 60*s^2*t^2 - 104*s*t^3 - 48*t^4) - 
       4*mw^2*(s + t)*(3*s^4 + s^3*t - 36*s^2*t^2 - 60*s*t^3 - 28*t^4)))/
    (ep^2*(-1 + 2*ep)*t*Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]*
     (-4*t^2*(s + t)^2 + ep*s^2*(s^2 + 2*s*t + 2*t^2))))}


==> anc/Kreimerboxcoeffs.m <==
(*
* "Mixed EW-QCD two-loop amplitudes for $q\bar{q}\to \ell^+ \ell^-$
* and $\gamma_5$ scheme independence of multi-loop corrections"
* Matthias Heller, Andreas von Manteuffel, Robert M. Schabinger, 
* and Hubert Spiesberger
*
*
* This Mathematica-readable file contains the abar, bbar, cbar, 
* and dbar variables implicitly defined in Eqs. (A.33) - (A.36).
* 
*
* The abar, bbar, cbar, and dbar variables are functions of
*  ep, mw, mz, s, and t.
*      
*
* Here, s and t are defined in Eq. (3.2), mw is the W mass, mz is the Z mass,
* and ep is the parameter of dimensional regularization.
*)
{abar[1] -> ((s + 2*t)*(ep*(-1 + 3*ep)*s^4 + 2*(-1 + ep)*(2 + (-2 + ep)*ep)*
      s^3*t + 2*(-2 + ep)*(3 + (-5 + ep)*ep)*s^2*t^2 - 
     8*(2 + (-5 + ep)*ep)*s*t^3 - 4*(2 + (-5 + ep)*ep)*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[2] -> 
  -(((s + 2*t)*(ep*(-1 + ep^2)*s^3 + (-2 + ep)*ep*(1 + ep)*s^2*t - 
      2*(-2 + ep*(5 + 2*ep))*s*t^2 - 2*(-2 + ep*(3 + ep))*t^3))/
    (ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
      2*t^2))), abar[3] -> 
  ((s + 2*t)*(ep*(-1 + 3*ep)*s^3 - (4 + ep*(-8 + ep*(5 + ep)))*s^2*t + 
     2*(-4 + ep*(4 + ep))*s*t^2 + 2*(-2 + ep*(3 + ep))*t^3))/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[4] -> (ep*(-7 + 2*(7 - 3*ep)*ep)*s^5 + ep*(-20 + (35 - 6*ep)*ep)*s^4*
     t + 2*(6 + ep*(-23 + 24*ep))*s^3*t^2 + 2*(18 + ep*(-39 + 14*ep))*s^2*
     t^3 + 40*(1 - 2*ep)*s*t^4 + 16*(1 - 2*ep)*t^5)/
   (2*ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[5] -> (ep*(-1 + 3*ep)*s^5 + 
    (-1 + 2*ep)*(4 + 3*(-2 + ep)*ep)*s^4*t - 4*(4 + ep*(-11 + 9*ep))*s^3*
     t^2 - 2*(18 + ep*(-39 + 14*ep))*s^2*t^3 + 40*(-1 + 2*ep)*s*t^4 + 
    16*(-1 + 2*ep)*t^5)/(2*ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[6] -> (-4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[7] -> -((ep*s^4*((3 + (-5 + ep)*ep)*mz^2 - 3*(1 + (-3 + ep)*ep)*s) + 
     ep*s^3*((12 - 17*ep)*mz^2 + (-8 + (29 - 2*ep)*ep)*s)*t + 
     2*s^2*((2 - 5*ep^2)*mz^2 + (2 + ep*(-2 + 15*ep))*s)*t^2 + 
     2*s*((2 - 7*ep)*mz^2 + (6 + ep*(-1 + 6*ep))*s)*t^3 + 
     8*(-(ep*mz^2) + s)*t^4)/(ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 abar[8] -> -(((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + 3*ep*(2 + ep*(-1 + 2*ep)))*s)*
      t + 2*s^2*((4 + (-7 + ep)*ep)*mz^2 - (-8 + ep)*(-1 + ep)*s)*t^2 + 
     2*s*((2 + ep)*mz^2 + (-10 + (7 - 2*ep)*ep)*s)*t^3 + 8*(ep*mz^2 - s)*t^4)/
    (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 abar[9] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4) + 
     2*s^3*((-2 + ep*(3 + (4 - 3*ep)*ep))*mz^2 + 
       (2 + ep*(-1 + ep*(-8 + 3*ep)))*s)*t + 
     2*s^2*(-((6 + ep*(-8 + (-5 + ep)*ep))*mz^2) + 
       (10 + ep*(-14 + (-9 + ep)*ep))*s)*t^2 + 
     4*s*((-4 + 5*ep)*mz^2 + (8 - 13*ep)*s)*t^3 + 
     4*(-((2 + (-2 + ep)*ep)*mz^2) + (4 + (-6 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[10] -> (2*ep*(-1 + ep^2)*mz^2*s^5 - 
    ep*s^4*((7 - 3*(-1 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^3*(-19*ep*mz^2 - 8*s + 9*ep*s)*t^2 + 
    2*s^2*((2 + (4 - 7*ep)*ep)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
    2*s*((2 + 7*ep)*mz^2 + (6 - 9*ep)*s)*t^4 + 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[11] -> ((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^5 + 
    s^4*((4 + 3*ep*(-1 + ep*(-5 + 3*ep)))*mz^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^3*((12 - ep*(12 + 17*ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s^2*((6 - ep*(6 + 5*ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*s*((2 - 5*ep)*mz^2 + (-14 + 19*ep)*s)*t^4 - 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[12] -> (-(ep*(3 + (-5 + ep)*ep)*(mz^2 - s)*s^4) + 
    ep*s^3*((-12 + 17*ep)*mz^2 + (8 - 9*ep)*s)*t - 
    2*s^2*((2 - 5*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^2 + 
    2*s*((-2 + 7*ep)*mz^2 - 6*s + 9*ep*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[13] -> -(((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + ep*(6 + 5*ep))*s)*t + 
     2*s^2*((4 + (-7 + ep)*ep)*mz^2 + (-8 + ep*(13 + 3*ep))*s)*t^2 + 
     2*s*((2 + ep)*mz^2 + 5*(-2 + 3*ep)*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
    (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 abar[14] -> (-4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[15] -> (ep*s^3*((7 + 2*ep*(-7 + 3*ep))*mz^2 + s + 2*(3 - 2*ep)*ep*s) + 
    ep*s^2*((16 + 3*ep*(-9 + 2*ep))*mz^2 + (4 + (19 - 8*ep)*ep)*s)*t - 
    2*s*((2 + 3*ep*(-3 + 4*ep))*mz^2 + (2 + ep*(-5 + 2*(-7 + ep)*ep))*s)*
     t^2 + 2*((-2 + 3*ep - 6*ep^2)*mz^2 + 3*(-2 + ep*(3 + 4*ep))*s)*t^3 + 
    8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[16] -> (-(ep*(-1 + 3*ep)*(mz^2 - s)*s^3) + 
    s^2*((4 + ep*(-10 + (7 - 6*ep)*ep))*mz^2 + (-4 - 3*(-2 + ep)*ep)*s)*t - 
    4*s*((-2 + (4 - 3*ep)*ep)*mz^2 + (4 + ep*(-5 + ep*(3 + ep)))*s)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^2 + (-10 + ep*(7 + 4*ep))*s)*t^3 + 
    8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[17] -> (-2*(s + 2*t)*(ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     2*s^3*((-2 + ep*(2 + ep + ep^2))*mz^2 - (-1 + ep)*(2 + (-2 + ep)*ep)*s)*
      t + 2*(-2 + ep)*s^2*((1 + (-1 + ep)*ep)*mz^2 - (3 + (-5 + ep)*ep)*s)*
      t^2 + 8*s*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^3 + 
     4*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[18] -> (2*ep*(1 + ep)*mz^2*s^4 - 
    ep*s^3*((-3 + 2*(-7 + ep)*ep)*mz^2 + s + 2*(-3 + ep)*ep*s)*t - 
    ep*s^2*((-8 + ep)*(-1 + 2*ep)*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 + 
    2*s*((2 + ep*(-15 + 4*ep))*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 + 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[19] -> (ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
    s^3*((-4 + ep*(3 + 2*ep*(4 + ep)))*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*((-12 + ep*(14 + ep*(7 + 2*ep)))*mz^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*((6 + ep*(-13 + 4*ep))*mz^2 + (-18 + 29*ep)*s)*t^3 - 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[20] -> (ep*s^3*((7 + 2*ep*(-7 + 3*ep))*mz^4 - 2*(3 + 2*(-2 + ep)*ep)*
       mz^2*s + (7 + 2*ep*(-7 + 3*ep))*s^2) + 
    ep*s^2*((16 + 3*ep*(-9 + 2*ep))*mz^4 - 2*(6 + ep*(-5 + 2*ep))*mz^2*s + 
      (20 + ep*(-35 + 6*ep))*s^2)*t - 2*s*((2 + 3*ep*(-3 + 4*ep))*mz^4 - 
      4*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*t^2 - 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 + 8*(-1 + 2*ep)*(mz^2 + 5*s)*t^4 + 
    16*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[21] -> (-(ep*(-1 + 3*ep)*(mz^2 - s)^2*s^3) - 
    (-1 + 2*ep)*s^2*((4 + ep*(-2 + 3*ep))*mz^4 - 2*(4 + ep^2)*mz^2*s + 
      (4 + 3*(-2 + ep)*ep)*s^2)*t + 4*s*((2 + ep*(-4 + 3*ep))*mz^4 - 
      (-2 + ep)*(-3 + 4*ep)*mz^2*s + (4 + ep*(-11 + 9*ep))*s^2)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(6 + ep*(-9 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 + 8*(-1 + 2*ep)*(mz^2 - 5*s)*t^4 + 
    16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[22] -> (-2*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[23] -> (-3*(-2 + ep)*ep*s^3 - 2*(-6 + ep)*ep*s^2*t + 
    2*(-2 + 5*ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[24] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[25] -> (2*ep*(1 + ep)*mz^2*s^4 - ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + 
      s + 2*(-3 + ep)*ep*s)*t - ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + 
      (4 + ep*(-17 + 2*ep))*s)*t^2 + 2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + 
      (2 + ep*(-9 + 8*ep))*s)*t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + 
      (6 + ep*(-17 + 2*ep))*s)*t^4 + 8*(1 - 2*ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[26] -> (ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[27] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[28] -> ((s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[29] -> (2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((28 - 26*ep + 4*ep^2)*mz^4 + 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (-7 + 2*(7 - 3*ep)*ep)*s^2)*t - 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*ep*(-9 + 2*ep)*mz^4 - 8*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*
     t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[30] -> (-(ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2) + 
    s^3*(-2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 + 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (4 + ep*(-13 - 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*((40 - 4*ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(-16 + ep*(30 + ep*(-9 + 2*ep)))*mz^2*s + 
      (20 + ep*(-58 + 51*ep - 6*ep^2))*s^2)*t^2 + 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 + 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 abar[31] -> (-2*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[32] -> (-3*(-2 + ep)*ep*s^3 - 2*(-6 + ep)*ep*s^2*t + 
    2*(-2 + 5*ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[33] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[34] -> (2*ep*(1 + ep)*mz^2*s^4 - ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + 
      s + 2*(-3 + ep)*ep*s)*t - ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + 
      (4 + ep*(-17 + 2*ep))*s)*t^2 + 2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + 
      (2 + ep*(-9 + 8*ep))*s)*t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + 
      (6 + ep*(-17 + 2*ep))*s)*t^4 + 8*(1 - 2*ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[35] -> (ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[36] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[37] -> ((s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[38] -> (2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((28 - 26*ep + 4*ep^2)*mz^4 + 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (-7 + 2*(7 - 3*ep)*ep)*s^2)*t - 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*ep*(-9 + 2*ep)*mz^4 - 8*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*
     t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[39] -> (-(ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2) + 
    s^3*(-2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 + 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (4 + ep*(-13 - 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*((40 - 4*ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(-16 + ep*(30 + ep*(-9 + 2*ep)))*mz^2*s + 
      (20 + ep*(-58 + 51*ep - 6*ep^2))*s^2)*t^2 + 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 + 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 abar[40] -> (-2*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[41] -> (-3*(-2 + ep)*ep*s^3 - 2*(-6 + ep)*ep*s^2*t + 
    2*(-2 + 5*ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[42] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[43] -> (2*ep*(1 + ep)*mz^2*s^4 - ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + 
      s + 2*(-3 + ep)*ep*s)*t - ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + 
      (4 + ep*(-17 + 2*ep))*s)*t^2 + 2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + 
      (2 + ep*(-9 + 8*ep))*s)*t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + 
      (6 + ep*(-17 + 2*ep))*s)*t^4 + 8*(1 - 2*ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[44] -> (ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[45] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[46] -> ((s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[47] -> (2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((28 - 26*ep + 4*ep^2)*mz^4 + 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (-7 + 2*(7 - 3*ep)*ep)*s^2)*t - 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*ep*(-9 + 2*ep)*mz^4 - 8*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*
     t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[48] -> (-(ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2) + 
    s^3*(-2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 + 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (4 + ep*(-13 - 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*((40 - 4*ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(-16 + ep*(30 + ep*(-9 + 2*ep)))*mz^2*s + 
      (20 + ep*(-58 + 51*ep - 6*ep^2))*s^2)*t^2 + 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 + 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 abar[49] -> (-2*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[50] -> (-3*(-2 + ep)*ep*s^3 - 2*(-6 + ep)*ep*s^2*t + 
    2*(-2 + 5*ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[51] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[52] -> (2*ep*(1 + ep)*mz^2*s^4 - ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + 
      s + 2*(-3 + ep)*ep*s)*t - ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + 
      (4 + ep*(-17 + 2*ep))*s)*t^2 + 2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + 
      (2 + ep*(-9 + 8*ep))*s)*t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + 
      (6 + ep*(-17 + 2*ep))*s)*t^4 + 8*(1 - 2*ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[53] -> (ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[54] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[55] -> ((s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[56] -> (2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((28 - 26*ep + 4*ep^2)*mz^4 + 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (-7 + 2*(7 - 3*ep)*ep)*s^2)*t - 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*ep*(-9 + 2*ep)*mz^4 - 8*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*
     t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[57] -> (-(ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2) + 
    s^3*(-2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 + 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (4 + ep*(-13 - 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*((40 - 4*ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(-16 + ep*(30 + ep*(-9 + 2*ep)))*mz^2*s + 
      (20 + ep*(-58 + 51*ep - 6*ep^2))*s^2)*t^2 + 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 + 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 abar[58] -> (-8*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[59] -> (4*(ep^2*s^3 - 4*t^2*(s + t) - 2*ep*s*(s + t)*(s + 3*t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[60] -> (4*(-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[61] -> (4*(2*ep*(-1 + ep^2)*mz^2*s^4 - 
     ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
     ep*s^2*((12 - 36*ep)*mz^2 + (-8 + 9*ep)*s)*t^2 + 
     2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
     2*(4*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[62] -> (4*((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
     s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + 
       (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
     s^2*(-12*(-2 + ep*(3 + ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
     2*s*(-4*(-3 + ep*(3 + ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
     2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[63] -> (8*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[64] -> (4*((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 - 
     2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
      t + 4*s^2*(-6*(-1 + ep + ep^2)*mz^2 + (-5 + ep*(6 + 5*ep))*s)*t^2 + 
     4*s*((8 - 2*ep*(3 + 2*ep))*mz^2 + (-8 + ep*(11 + 2*ep))*s)*t^3 + 
     4*(-2*(-2 + ep)*mz^2 + (-4 + 5*ep)*s)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[65] -> (2*(2*ep*(-4 + 5*ep)*mz^4*s^4 + 
     ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
       (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
       4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
     2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
       (2 + (-6 + ep)*ep)*s^2)*t^3 + 
     2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 3*(-2 + 3*ep)*s^2)*t^4 + 
     8*(2*mz^2 + (-1 + ep)*s)*t^5))/(ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[66] -> (-2*(3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) + 
     4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
       s*(s + t)*(s + 2*t)) + 
     ep^2*s*(4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) - 
       s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) - 
       2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
     ep*(-4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) + 
       s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) + 
       4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4))))/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 abar[67] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[68] -> (Sqrt[s*(-4*mw^2 + s)]*(-((-4 + ep)*ep*s^3) + 
     2*(2 + ep*(2 + ep))*s^2*t - 2*(-4 + ep)*s*t^2 - 4*(-1 + ep)*t^3))/
   (ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[69] -> (ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    (-1 + 2*ep)*s^3*((8 - 4*ep + 6*ep^2)*mw^2 + (-4 - 3*(-2 + ep)*ep)*s)*t + 
    4*s^2*((-4 + 8*ep - 6*ep^2)*mw^2 + (4 + ep*(-11 + 9*ep))*s)*t^2 + 
    2*s*(-2*(2 - 3*ep + 6*ep^2)*mw^2 + (18 + ep*(-39 + 14*ep))*s)*t^3 + 
    40*(1 - 2*ep)*s*t^4 + 16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*s*t*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[70] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[71] -> (ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mw^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mw^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*(4*(3 - 6*ep + 4*ep^2)*mw^2 + (-18 + 29*ep)*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mw^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[72] -> (-(ep*(-1 + 3*ep)*s^4*(-2*mw^2 + s)^2) + 
    s^3*(-2*(-1 + 2*ep)*(8 + 5*ep^2)*mw^4 + 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mw^2*s + (4 + ep*(-13 - 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*((40 - 4*ep*(18 + ep*(-9 + 2*ep)))*mw^4 + 
      4*(-16 + ep*(30 + ep*(-9 + 2*ep)))*mw^2*s + 
      (20 + ep*(-58 + 51*ep - 6*ep^2))*s^2)*t^2 + 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mw^4 - 8*(6 + ep*(-10 + 3*ep))*mw^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 + 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mw^4 - 4*(8 + ep*(-13 + 2*ep))*mw^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mw^2 - 7*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 abar[73] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[74] -> (Sqrt[s*(-4*mw^2 + s)]*(-((-4 + ep)*ep*s^3) + 
     2*(2 + ep*(2 + ep))*s^2*t - 2*(-4 + ep)*s*t^2 - 4*(-1 + ep)*t^3))/
   (ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[75] -> (ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    (-1 + 2*ep)*s^3*((8 - 4*ep + 6*ep^2)*mw^2 + (-4 - 3*(-2 + ep)*ep)*s)*t + 
    4*s^2*((-4 + 8*ep - 6*ep^2)*mw^2 + (4 + ep*(-11 + 9*ep))*s)*t^2 + 
    2*s*(-2*(2 - 3*ep + 6*ep^2)*mw^2 + (18 + ep*(-39 + 14*ep))*s)*t^3 + 
    40*(1 - 2*ep)*s*t^4 + 16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*s*t*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[76] -> ((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
    2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3)/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[77] -> (ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mw^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mw^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*(4*(3 - 6*ep + 4*ep^2)*mw^2 + (-18 + 29*ep)*s)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mw^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[78] -> (-(ep*(-1 + 3*ep)*s^4*(-2*mw^2 + s)^2) + 
    s^3*(-2*(-1 + 2*ep)*(8 + 5*ep^2)*mw^4 + 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mw^2*s + (4 + ep*(-13 - 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*((40 - 4*ep*(18 + ep*(-9 + 2*ep)))*mw^4 + 
      4*(-16 + ep*(30 + ep*(-9 + 2*ep)))*mw^2*s + 
      (20 + ep*(-58 + 51*ep - 6*ep^2))*s^2)*t^2 + 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mw^4 - 8*(6 + ep*(-10 + 3*ep))*mw^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 + 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mw^4 - 4*(8 + ep*(-13 + 2*ep))*mw^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mw^2 - 7*s)*t^5 + 
    16*(1 - 2*ep)*t^6)/(2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 abar[79] -> (2*((4 - 5*ep)*ep*s^3 - 2*(-2 + (-2 + ep)*ep)*s^2*t + 
     2*(4 + 3*ep)*s*t^2 + 4*(1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[80] -> (2*Sqrt[s*(-4*mw^2 + s)]*(ep*(-4 + 5*ep)*s^3 + 
     2*(-2 + (-2 + ep)*ep)*s^2*t - 2*(4 + 3*ep)*s*t^2 - 4*(1 + ep)*t^3))/
   (ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[81] -> (-2*(-(ep*(1 + ep*(-5 + 6*ep))*(2*mw^2 - s)*s^4) + 
     s^3*(2*(-4 + ep*(10 + ep - 6*ep^2))*mw^2 + 
       (4 + ep*(2 + ep*(-25 + 6*ep)))*s)*t + 8*(-1 + 2*ep)*s^2*
      ((2 + ep)*mw^2 - (2 + 3*ep)*s)*t^2 + 
     2*s*(2*(-2 + ep*(-5 + 6*ep))*mw^2 + (2 + (9 - 14*ep)*ep)*s)*t^3 - 
     8*(4*ep*(mw^2 - 2*s) + 3*s)*t^4 + 16*(-1 + 2*ep)*t^5))/
   (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[82] -> (2*((4 - 5*ep)*ep*s^3 - 2*(-2 + (-2 + ep)*ep)*s^2*t + 
     2*(4 + 3*ep)*s*t^2 + 4*(1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 abar[83] -> (2*(ep*(1 + ep*(-5 + 6*ep))*(2*mw^2 - s)*s^4 + 
     s^3*(4*(-1 + ep)*(-2 + ep + 8*ep^2)*mw^2 + 
       (-4 + ep*(5 + 2*(5 - 2*ep)*ep))*s)*t + 
     s^2*(4*(-1 + 2*ep)*(-6 + (-4 + ep)*ep)*mw^2 + 
       (-20 + ep*(30 + ep*(21 + 2*ep)))*s)*t^2 + 
     6*s*((4 - 8*ep^2)*mw^2 + (-6 + ep*(9 + 2*ep))*s)*t^3 + 
     2*((4 + 4*(3 - 2*ep)*ep)*mw^2 + (-14 + (15 - 2*ep)*ep)*s)*t^4 - 8*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), abar[84] -> -((ep*(1 + ep*(-5 + 6*ep))*s^4*(-2*mw^2 + s)^2 + 
     s^3*(2*(8 + ep*(-16 + ep*(-15 + 22*ep)))*mw^4 - 
       4*(4 + ep*(-7 + 8*(-1 + ep)*ep))*mw^2*s + 
       (4 + 3*ep*(1 + 2*ep*(-5 + 2*ep)))*s^2)*t + 
     s^2*(4*(-1 + 2*ep)*(-10 + (-6 + ep)*ep)*mw^4 + 
       4*(-16 + ep*(26 + (15 - 2*ep)*ep))*mw^2*s + 
       (20 + ep*(-6 + ep*(-73 + 6*ep)))*s^2)*t^2 + 
     2*s*(2*(8 + (5 - 18*ep)*ep)*mw^4 + 8*(-6 + ep*(7 + 4*ep))*mw^2*s + 
       (10 + (5 - 38*ep)*ep)*s^2)*t^3 + 2*((4 + 4*(7 - 2*ep)*ep)*mw^4 + 
       4*(-8 + ep + 2*ep^2)*mw^2*s + (-10 + (41 - 14*ep)*ep)*s^2)*t^4 - 
     8*((2 + 4*ep)*mw^2 + (5 - 12*ep)*s)*t^5 + 16*(-1 + 2*ep)*t^6)/
    (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
     Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))])), 
 bbar[1] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[2] -> (ep*s^4*((3 + (-5 + ep)*ep)*mz^2 - 3*(1 + (-3 + ep)*ep)*s) + 
    ep*s^3*((12 - 17*ep)*mz^2 + (-8 + (29 - 2*ep)*ep)*s)*t + 
    2*s^2*((2 - 5*ep^2)*mz^2 + (2 + ep*(-2 + 15*ep))*s)*t^2 + 
    2*s*((2 - 7*ep)*mz^2 + (6 + ep*(-1 + 6*ep))*s)*t^3 + 
    8*(-(ep*mz^2) + s)*t^4)/(ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[3] -> ((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
    s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + 3*ep*(2 + ep*(-1 + 2*ep)))*s)*t + 
    2*s^2*((4 + (-7 + ep)*ep)*mz^2 - (-8 + ep)*(-1 + ep)*s)*t^2 + 
    2*s*((2 + ep)*mz^2 + (-10 + (7 - 2*ep)*ep)*s)*t^3 + 8*(ep*mz^2 - s)*t^4)/
   (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[4] -> (2*((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     2*s^3*((2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + (-2 + ep + 8*ep^2 - 3*ep^3)*
        s)*t + 2*s^2*((6 + ep*(-8 + (-5 + ep)*ep))*mz^2 - 
       (10 + ep*(-14 + (-9 + ep)*ep))*s)*t^2 + 
     4*s*((4 - 5*ep)*mz^2 + (-8 + 13*ep)*s)*t^3 + 
     4*((2 + (-2 + ep)*ep)*mz^2 - (4 + (-6 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[5] -> (-2*ep*(-1 + ep^2)*mz^2*s^5 + 
    ep*s^4*((7 - 3*(-1 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^3*(19*ep*mz^2 + 8*s - 9*ep*s)*t^2 - 
    2*s^2*((2 + (4 - 7*ep)*ep)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 - 
    2*s*((2 + 7*ep)*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[6] -> (-((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^5) + 
    s^4*((-4 + 3*ep*(1 + (5 - 3*ep)*ep))*mz^2 + 
      (4 + ep*(-5 + 3*(-3 + ep)*ep))*s)*t + 
    s^3*((-12 + ep*(12 + 17*ep))*mz^2 + (20 - ep*(32 + 11*ep))*s)*t^2 + 
    2*s^2*((-6 + ep*(6 + 5*ep))*mz^2 + (18 - ep*(28 + 3*ep))*s)*t^3 + 
    2*s*((-2 + 5*ep)*mz^2 + (14 - 19*ep)*s)*t^4 + 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[7] -> (ep*(3 + (-5 + ep)*ep)*(mz^2 - s)*s^4 + 
    ep*s^3*((12 - 17*ep)*mz^2 + (-8 + 9*ep)*s)*t + 
    2*s^2*((2 - 5*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^2 + 
    2*s*((2 - 7*ep)*mz^2 + (6 - 9*ep)*s)*t^3 - 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[8] -> ((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
    s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + ep*(6 + 5*ep))*s)*t + 
    2*s^2*((4 + (-7 + ep)*ep)*mz^2 + (-8 + ep*(13 + 3*ep))*s)*t^2 + 
    2*s*((2 + ep)*mz^2 + 5*(-2 + 3*ep)*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[9] -> (4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[10] -> -((ep*s^3*((7 + 2*ep*(-7 + 3*ep))*mz^2 + s + 
       2*(3 - 2*ep)*ep*s) + ep*s^2*((16 + 3*ep*(-9 + 2*ep))*mz^2 + 
       (4 + (19 - 8*ep)*ep)*s)*t - 2*s*((2 + 3*ep*(-3 + 4*ep))*mz^2 + 
       (2 + ep*(-5 + 2*(-7 + ep)*ep))*s)*t^2 + 
     2*((-2 + 3*ep - 6*ep^2)*mz^2 + 3*(-2 + ep*(3 + 4*ep))*s)*t^3 + 
     8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 bbar[11] -> (ep*(-1 + 3*ep)*(mz^2 - s)*s^3 + 
    s^2*((-1 + 2*ep)*(4 + ep*(-2 + 3*ep))*mz^2 + (4 + 3*(-2 + ep)*ep)*s)*t + 
    4*s*((-2 + (4 - 3*ep)*ep)*mz^2 + (4 + ep*(-5 + ep*(3 + ep)))*s)*t^2 - 
    2*((2 - 3*ep + 6*ep^2)*mz^2 + (-10 + ep*(7 + 4*ep))*s)*t^3 - 
    8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[12] -> (2*(s + 2*t)*(ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     2*s^3*((-2 + ep*(2 + ep + ep^2))*mz^2 - (-1 + ep)*(2 + (-2 + ep)*ep)*s)*
      t + 2*(-2 + ep)*s^2*((1 + (-1 + ep)*ep)*mz^2 - (3 + (-5 + ep)*ep)*s)*
      t^2 + 8*s*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^3 + 
     4*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[13] -> (-2*ep*(1 + ep)*mz^2*s^4 + 
    ep*s^3*((-3 + 2*(-7 + ep)*ep)*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
    ep*s^2*((-8 + ep)*(-1 + 2*ep)*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
    2*s*((2 + ep*(-15 + 4*ep))*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
    8*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[14] -> (-(ep*(-1 + 3*ep)*(mz^2 - s)*s^4) - 
    s^3*((-4 + ep*(3 + 2*ep*(4 + ep)))*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(-((-12 + ep*(14 + ep*(7 + 2*ep)))*mz^2) + 
      (-20 + ep*(34 + ep - 2*ep^2))*s)*t^2 + 
    2*s*((6 + ep*(-13 + 4*ep))*mz^2 + (-18 + 29*ep)*s)*t^3 + 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[15] -> (ep*s^3*((-7 + 2*(7 - 3*ep)*ep)*mz^4 + 2*(3 + 2*(-2 + ep)*ep)*
       mz^2*s + (-7 + 2*(7 - 3*ep)*ep)*s^2) + 
    ep*s^2*((-16 + 3*(9 - 2*ep)*ep)*mz^4 + 2*(6 + ep*(-5 + 2*ep))*mz^2*s + 
      (-20 + (35 - 6*ep)*ep)*s^2)*t + 2*s*((2 + 3*ep*(-3 + 4*ep))*mz^4 - 
      4*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 - 8*(-1 + 2*ep)*(mz^2 + 5*s)*t^4 + 
    16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[16] -> (ep*(-1 + 3*ep)*(mz^2 - s)^2*s^3 + 
    (-1 + 2*ep)*s^2*((4 + ep*(-2 + 3*ep))*mz^4 - 2*(4 + ep^2)*mz^2*s + 
      (4 + 3*(-2 + ep)*ep)*s^2)*t - 4*s*((2 + ep*(-4 + 3*ep))*mz^4 - 
      (-2 + ep)*(-3 + 4*ep)*mz^2*s + (4 + ep*(-11 + 9*ep))*s^2)*t^2 - 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(6 + ep*(-9 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 - 8*(-1 + 2*ep)*(mz^2 - 5*s)*t^4 + 
    16*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[17] -> (4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[18] -> (2*(3*(-2 + ep)*ep*s^3 + 2*(-6 + ep)*ep*s^2*t + 
     2*(2 - 5*ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[19] -> (2*(-((-4 + ep)*ep*s^3) + 2*(2 + ep*(2 + ep))*s^2*t - 
     2*(-4 + ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[20] -> (2*(-2*ep*(1 + ep)*mz^2*s^4 + 
     ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
     ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
     2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
     8*(-1 + 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[21] -> (-2*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
     s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
        s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
       (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
     2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
     8*(1 - 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[22] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[23] -> (-2*(s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[24] -> (-2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep - 4*ep^2)*mz^4 - 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (7 + 2*ep*(-7 + 3*ep))*s^2)*t + 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*(9 - 2*ep)*ep*mz^4 + 8*ep^2*mz^2*s + (-6 + (23 - 24*ep)*ep)*s^2)*
     t^3 - 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[25] -> (ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2 + 
    s^3*(2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 - 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (-4 + ep*(13 + 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*(4*(-10 + ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(16 + ep*(-30 + (9 - 2*ep)*ep))*mz^2*s + 
      (-20 + ep*(58 - 51*ep + 6*ep^2))*s^2)*t^2 - 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 bbar[26] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[27] -> (2*(-(ep^2*s^3) + 4*t^2*(s + t) + 2*ep*s*(s + t)*(s + 3*t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[28] -> (2*(3*ep^2*s^3 - 4*t*(s + t)^2 - 2*ep*s*(2*s^2 + 2*s*t + t^2)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[29] -> (2*(-2*ep*(-1 + ep^2)*mz^2*s^4 + 
     ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
     ep*s^2*(12*(-1 + 3*ep)*mz^2 + (8 - 9*ep)*s)*t^2 - 
     2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 - 
     2*(4*mz^2 + (6 - 9*ep)*s)*t^4 + 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[30] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     s^3*(4*(-2 + ep*(3 + (4 - 3*ep)*ep))*mz^2 + 
       (4 + ep*(-5 + 3*(-3 + ep)*ep))*s)*t + 
     s^2*(12*(-2 + ep*(3 + ep))*mz^2 + (20 - ep*(32 + 11*ep))*s)*t^2 + 
     2*s*(4*(-3 + ep*(3 + ep))*mz^2 + (18 - ep*(28 + 3*ep))*s)*t^3 - 
     2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 - 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[31] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[32] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
      t + 4*s^2*(6*(-1 + ep + ep^2)*mz^2 + (5 - ep*(6 + 5*ep))*s)*t^2 + 
     4*s*((-8 + 6*ep + 4*ep^2)*mz^2 + (8 - ep*(11 + 2*ep))*s)*t^3 + 
     4*(2*(-2 + ep)*mz^2 + (4 - 5*ep)*s)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[33] -> -((2*ep*(-4 + 5*ep)*mz^4*s^4 + 
     ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
       (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
       4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
     2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
       (2 + (-6 + ep)*ep)*s^2)*t^3 + 
     2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 3*(-2 + 3*ep)*s^2)*t^4 + 
     8*(2*mz^2 + (-1 + ep)*s)*t^5)/(ep^2*(-1 + 2*ep)*(s + t)*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 bbar[34] -> (3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) + 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + ep^2*s*(4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) - 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) - 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(-4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) + 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) + 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 bbar[35] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[36] -> (2*(-(ep^2*s^3) + 4*t^2*(s + t) + 2*ep*s*(s + t)*(s + 3*t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[37] -> (2*(3*ep^2*s^3 - 4*t*(s + t)^2 - 2*ep*s*(2*s^2 + 2*s*t + t^2)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[38] -> (2*(-2*ep*(-1 + ep^2)*mz^2*s^4 + 
     ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
     ep*s^2*(12*(-1 + 3*ep)*mz^2 + (8 - 9*ep)*s)*t^2 - 
     2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 - 
     2*(4*mz^2 + (6 - 9*ep)*s)*t^4 + 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[39] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     s^3*(4*(-2 + ep*(3 + (4 - 3*ep)*ep))*mz^2 + 
       (4 + ep*(-5 + 3*(-3 + ep)*ep))*s)*t + 
     s^2*(12*(-2 + ep*(3 + ep))*mz^2 + (20 - ep*(32 + 11*ep))*s)*t^2 + 
     2*s*(4*(-3 + ep*(3 + ep))*mz^2 + (18 - ep*(28 + 3*ep))*s)*t^3 - 
     2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 - 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), bbar[40] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[41] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
      t + 4*s^2*(6*(-1 + ep + ep^2)*mz^2 + (5 - ep*(6 + 5*ep))*s)*t^2 + 
     4*s*((-8 + 6*ep + 4*ep^2)*mz^2 + (8 - ep*(11 + 2*ep))*s)*t^3 + 
     4*(2*(-2 + ep)*mz^2 + (4 - 5*ep)*s)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[42] -> -((2*ep*(-4 + 5*ep)*mz^4*s^4 + 
     ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
       (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
       4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
     2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
       (2 + (-6 + ep)*ep)*s^2)*t^3 + 
     2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 3*(-2 + 3*ep)*s^2)*t^4 + 
     8*(2*mz^2 + (-1 + ep)*s)*t^5)/(ep^2*(-1 + 2*ep)*(s + t)*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 bbar[43] -> (3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) + 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + ep^2*s*(4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) - 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) - 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(-4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) + 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) + 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 bbar[44] -> (4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[45] -> (2*(3*(-2 + ep)*ep*s^3 + 2*(-6 + ep)*ep*s^2*t + 
     2*(2 - 5*ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[46] -> (2*(-((-4 + ep)*ep*s^3) + 2*(2 + ep*(2 + ep))*s^2*t - 
     2*(-4 + ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[47] -> (2*(-2*ep*(1 + ep)*mz^2*s^4 + 
     ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
     ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
     2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
     8*(-1 + 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[48] -> (-2*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
     s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
        s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
       (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
     2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
     8*(1 - 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[49] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[50] -> (-2*(s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[51] -> (-2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep - 4*ep^2)*mz^4 - 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (7 + 2*ep*(-7 + 3*ep))*s^2)*t + 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*(9 - 2*ep)*ep*mz^4 + 8*ep^2*mz^2*s + (-6 + (23 - 24*ep)*ep)*s^2)*
     t^3 - 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[52] -> (ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2 + 
    s^3*(2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 - 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (-4 + ep*(13 + 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*(4*(-10 + ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(16 + ep*(-30 + (9 - 2*ep)*ep))*mz^2*s + 
      (-20 + ep*(58 - 51*ep + 6*ep^2))*s^2)*t^2 - 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 bbar[53] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[54] -> (-4*Sqrt[s*(-4*mw^2 + s)]*(s + t))/
   ((-1 + 2*ep)*s*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[55] -> (2*(8*t*(s + t)^2 - 3*ep^2*(2*mw^2 - s)*s*(s + 2*t) + 
     ep*(-s^3 - 20*s^2*t - 36*s*t^2 - 16*t^3 + 2*mw^2*(s + 2*t)^2)))/
   (ep^2*(-1 + 2*ep)*s*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[56] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[57] -> (-2*(-((s + t)*((-1 + 3*ep)*s^2 - 2*ep*s*t - 4*t^2)) + 
     2*mw^2*((-1 + 3*ep)*s^2 + 2*(-3 + 5*ep)*s*t + 2*(-3 + 2*ep)*t^2)))/
   (ep*(-1 + 2*ep)*t*(s + t)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[58] -> (8*t*(s + t)^3 + ep^2*(3*s^2*(s + t)*(s + 2*t) - 
      4*mw^2*s*(s + t)*(3*s + 2*t) + 4*mw^4*(3*s^2 + 8*s*t + 2*t^2)) + 
    ep*(4*mw^2*(s + t)*(s^2 + 2*s*t + 4*t^2) - 4*mw^4*(s^2 + 5*s*t + 5*t^2) - 
      (s + t)*(s^3 + 20*s^2*t + 36*s*t^2 + 16*t^3)))/
   (ep^2*(-1 + 2*ep)*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 bbar[59] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[60] -> (-4*Sqrt[s*(-4*mw^2 + s)]*(s + t))/
   ((-1 + 2*ep)*s*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[61] -> (2*(8*t*(s + t)^2 - 3*ep^2*(2*mw^2 - s)*s*(s + 2*t) + 
     ep*(-s^3 - 20*s^2*t - 36*s*t^2 - 16*t^3 + 2*mw^2*(s + 2*t)^2)))/
   (ep^2*(-1 + 2*ep)*s*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[62] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[63] -> (-2*(-((s + t)*((-1 + 3*ep)*s^2 - 2*ep*s*t - 4*t^2)) + 
     2*mw^2*((-1 + 3*ep)*s^2 + 2*(-3 + 5*ep)*s*t + 2*(-3 + 2*ep)*t^2)))/
   (ep*(-1 + 2*ep)*t*(s + t)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 bbar[64] -> (8*t*(s + t)^3 + ep^2*(3*s^2*(s + t)*(s + 2*t) - 
      4*mw^2*s*(s + t)*(3*s + 2*t) + 4*mw^4*(3*s^2 + 8*s*t + 2*t^2)) + 
    ep*(4*mw^2*(s + t)*(s^2 + 2*s*t + 4*t^2) - 4*mw^4*(s^2 + 5*s*t + 5*t^2) - 
      (s + t)*(s^3 + 20*s^2*t + 36*s*t^2 + 16*t^3)))/
   (ep^2*(-1 + 2*ep)*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 cbar[1] -> (4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[2] -> -((ep*s^3*((7 + 2*ep*(-7 + 3*ep))*mz^2 + s + 2*(3 - 2*ep)*ep*s) + 
     ep*s^2*((16 + 3*ep*(-9 + 2*ep))*mz^2 + (4 + (19 - 8*ep)*ep)*s)*t - 
     2*s*((2 + 3*ep*(-3 + 4*ep))*mz^2 + (2 + ep*(-5 + 2*(-7 + ep)*ep))*s)*
      t^2 + 2*((-2 + 3*ep - 6*ep^2)*mz^2 + 3*(-2 + ep*(3 + 4*ep))*s)*t^3 + 
     8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 cbar[3] -> (ep*(-1 + 3*ep)*(mz^2 - s)*s^3 + 
    s^2*((-1 + 2*ep)*(4 + ep*(-2 + 3*ep))*mz^2 + (4 + 3*(-2 + ep)*ep)*s)*t + 
    4*s*((-2 + (4 - 3*ep)*ep)*mz^2 + (4 + ep*(-5 + ep*(3 + ep)))*s)*t^2 - 
    2*((2 - 3*ep + 6*ep^2)*mz^2 + (-10 + ep*(7 + 4*ep))*s)*t^3 - 
    8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[4] -> (2*(s + 2*t)*(ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     2*s^3*((-2 + ep*(2 + ep + ep^2))*mz^2 - (-1 + ep)*(2 + (-2 + ep)*ep)*s)*
      t + 2*(-2 + ep)*s^2*((1 + (-1 + ep)*ep)*mz^2 - (3 + (-5 + ep)*ep)*s)*
      t^2 + 8*s*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^3 + 
     4*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[5] -> (-2*ep*(1 + ep)*mz^2*s^4 + 
    ep*s^3*((-3 + 2*(-7 + ep)*ep)*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
    ep*s^2*((-8 + ep)*(-1 + 2*ep)*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
    2*s*((2 + ep*(-15 + 4*ep))*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
    8*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[6] -> (-(ep*(-1 + 3*ep)*(mz^2 - s)*s^4) - 
    s^3*((-4 + ep*(3 + 2*ep*(4 + ep)))*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*(-((-12 + ep*(14 + ep*(7 + 2*ep)))*mz^2) + 
      (-20 + ep*(34 + ep - 2*ep^2))*s)*t^2 + 
    2*s*((6 + ep*(-13 + 4*ep))*mz^2 + (-18 + 29*ep)*s)*t^3 + 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[7] -> (ep*s^3*((-7 + 2*(7 - 3*ep)*ep)*mz^4 + 2*(3 + 2*(-2 + ep)*ep)*
       mz^2*s + (-7 + 2*(7 - 3*ep)*ep)*s^2) + 
    ep*s^2*((-16 + 3*(9 - 2*ep)*ep)*mz^4 + 2*(6 + ep*(-5 + 2*ep))*mz^2*s + 
      (-20 + (35 - 6*ep)*ep)*s^2)*t + 2*s*((2 + 3*ep*(-3 + 4*ep))*mz^4 - 
      4*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 - 8*(-1 + 2*ep)*(mz^2 + 5*s)*t^4 + 
    16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[8] -> (ep*(-1 + 3*ep)*(mz^2 - s)^2*s^3 + 
    (-1 + 2*ep)*s^2*((4 + ep*(-2 + 3*ep))*mz^4 - 2*(4 + ep^2)*mz^2*s + 
      (4 + 3*(-2 + ep)*ep)*s^2)*t - 4*s*((2 + ep*(-4 + 3*ep))*mz^4 - 
      (-2 + ep)*(-3 + 4*ep)*mz^2*s + (4 + ep*(-11 + 9*ep))*s^2)*t^2 - 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(6 + ep*(-9 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 - 8*(-1 + 2*ep)*(mz^2 - 5*s)*t^4 + 
    16*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[9] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[10] -> (ep*s^4*((3 + (-5 + ep)*ep)*mz^2 - 3*(1 + (-3 + ep)*ep)*s) + 
    ep*s^3*((12 - 17*ep)*mz^2 + (-8 + (29 - 2*ep)*ep)*s)*t + 
    2*s^2*((2 - 5*ep^2)*mz^2 + (2 + ep*(-2 + 15*ep))*s)*t^2 + 
    2*s*((2 - 7*ep)*mz^2 + (6 + ep*(-1 + 6*ep))*s)*t^3 + 
    8*(-(ep*mz^2) + s)*t^4)/(ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[11] -> ((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
    s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + 3*ep*(2 + ep*(-1 + 2*ep)))*s)*t + 
    2*s^2*((4 + (-7 + ep)*ep)*mz^2 - (-8 + ep)*(-1 + ep)*s)*t^2 + 
    2*s*((2 + ep)*mz^2 + (-10 + (7 - 2*ep)*ep)*s)*t^3 + 8*(ep*mz^2 - s)*t^4)/
   (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[12] -> (2*((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     2*s^3*((2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + (-2 + ep + 8*ep^2 - 3*ep^3)*
        s)*t + 2*s^2*((6 + ep*(-8 + (-5 + ep)*ep))*mz^2 - 
       (10 + ep*(-14 + (-9 + ep)*ep))*s)*t^2 + 
     4*s*((4 - 5*ep)*mz^2 + (-8 + 13*ep)*s)*t^3 + 
     4*((2 + (-2 + ep)*ep)*mz^2 - (4 + (-6 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[13] -> (-2*ep*(-1 + ep^2)*mz^2*s^5 + 
    ep*s^4*((7 - 3*(-1 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^3*(19*ep*mz^2 + 8*s - 9*ep*s)*t^2 - 
    2*s^2*((2 + (4 - 7*ep)*ep)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 - 
    2*s*((2 + 7*ep)*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[14] -> (-((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^5) + 
    s^4*((-4 + 3*ep*(1 + (5 - 3*ep)*ep))*mz^2 + 
      (4 + ep*(-5 + 3*(-3 + ep)*ep))*s)*t + 
    s^3*((-12 + ep*(12 + 17*ep))*mz^2 + (20 - ep*(32 + 11*ep))*s)*t^2 + 
    2*s^2*((-6 + ep*(6 + 5*ep))*mz^2 + (18 - ep*(28 + 3*ep))*s)*t^3 + 
    2*s*((-2 + 5*ep)*mz^2 + (14 - 19*ep)*s)*t^4 + 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[15] -> (ep*(3 + (-5 + ep)*ep)*(mz^2 - s)*s^4 + 
    ep*s^3*((12 - 17*ep)*mz^2 + (-8 + 9*ep)*s)*t + 
    2*s^2*((2 - 5*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^2 + 
    2*s*((2 - 7*ep)*mz^2 + (6 - 9*ep)*s)*t^3 - 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[16] -> ((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
    s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + ep*(6 + 5*ep))*s)*t + 
    2*s^2*((4 + (-7 + ep)*ep)*mz^2 + (-8 + ep*(13 + 3*ep))*s)*t^2 + 
    2*s*((2 + ep)*mz^2 + 5*(-2 + 3*ep)*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[17] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[18] -> (2*(-(ep^2*s^3) + 4*t^2*(s + t) + 2*ep*s*(s + t)*(s + 3*t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[19] -> (2*(3*ep^2*s^3 - 4*t*(s + t)^2 - 2*ep*s*(2*s^2 + 2*s*t + t^2)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[20] -> (2*(-2*ep*(-1 + ep^2)*mz^2*s^4 + 
     ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
     ep*s^2*(12*(-1 + 3*ep)*mz^2 + (8 - 9*ep)*s)*t^2 - 
     2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 - 
     2*(4*mz^2 + (6 - 9*ep)*s)*t^4 + 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[21] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     s^3*(4*(-2 + ep*(3 + (4 - 3*ep)*ep))*mz^2 + 
       (4 + ep*(-5 + 3*(-3 + ep)*ep))*s)*t + 
     s^2*(12*(-2 + ep*(3 + ep))*mz^2 + (20 - ep*(32 + 11*ep))*s)*t^2 + 
     2*s*(4*(-3 + ep*(3 + ep))*mz^2 + (18 - ep*(28 + 3*ep))*s)*t^3 - 
     2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 - 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[22] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[23] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
      t + 4*s^2*(6*(-1 + ep + ep^2)*mz^2 + (5 - ep*(6 + 5*ep))*s)*t^2 + 
     4*s*((-8 + 6*ep + 4*ep^2)*mz^2 + (8 - ep*(11 + 2*ep))*s)*t^3 + 
     4*(2*(-2 + ep)*mz^2 + (4 - 5*ep)*s)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[24] -> -((2*ep*(-4 + 5*ep)*mz^4*s^4 + 
     ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
       (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
       4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
     2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
       (2 + (-6 + ep)*ep)*s^2)*t^3 + 
     2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 3*(-2 + 3*ep)*s^2)*t^4 + 
     8*(2*mz^2 + (-1 + ep)*s)*t^5)/(ep^2*(-1 + 2*ep)*(s + t)*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 cbar[25] -> (3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) + 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + ep^2*s*(4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) - 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) - 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(-4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) + 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) + 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 cbar[26] -> (4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[27] -> (2*(3*(-2 + ep)*ep*s^3 + 2*(-6 + ep)*ep*s^2*t + 
     2*(2 - 5*ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[28] -> (2*(-((-4 + ep)*ep*s^3) + 2*(2 + ep*(2 + ep))*s^2*t - 
     2*(-4 + ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[29] -> (2*(-2*ep*(1 + ep)*mz^2*s^4 + 
     ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
     ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
     2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
     8*(-1 + 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[30] -> (-2*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
     s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
        s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
       (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
     2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
     8*(1 - 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[31] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[32] -> (-2*(s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[33] -> (-2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep - 4*ep^2)*mz^4 - 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (7 + 2*ep*(-7 + 3*ep))*s^2)*t + 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*(9 - 2*ep)*ep*mz^4 + 8*ep^2*mz^2*s + (-6 + (23 - 24*ep)*ep)*s^2)*
     t^3 - 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[34] -> (ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2 + 
    s^3*(2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 - 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (-4 + ep*(13 + 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*(4*(-10 + ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(16 + ep*(-30 + (9 - 2*ep)*ep))*mz^2*s + 
      (-20 + ep*(58 - 51*ep + 6*ep^2))*s^2)*t^2 - 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 cbar[35] -> (4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[36] -> (2*(3*(-2 + ep)*ep*s^3 + 2*(-6 + ep)*ep*s^2*t + 
     2*(2 - 5*ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[37] -> (2*(-((-4 + ep)*ep*s^3) + 2*(2 + ep*(2 + ep))*s^2*t - 
     2*(-4 + ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[38] -> (2*(-2*ep*(1 + ep)*mz^2*s^4 + 
     ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
     ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
     2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
     8*(-1 + 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[39] -> (-2*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
     s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
        s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
       (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
     2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
     8*(1 - 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[40] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[41] -> (-2*(s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[42] -> (-2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep - 4*ep^2)*mz^4 - 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
      (7 + 2*ep*(-7 + 3*ep))*s^2)*t + 
    s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
       s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
    2*s*(2*(9 - 2*ep)*ep*mz^4 + 8*ep^2*mz^2*s + (-6 + (23 - 24*ep)*ep)*s^2)*
     t^3 - 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^4 + 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[43] -> (ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2 + 
    s^3*(2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 - 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
       mz^2*s + (-4 + ep*(13 + 6*(-2 + ep)*ep))*s^2)*t + 
    s^2*(4*(-10 + ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
      4*(16 + ep*(-30 + (9 - 2*ep)*ep))*mz^2*s + 
      (-20 + ep*(58 - 51*ep + 6*ep^2))*s^2)*t^2 - 
    2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
      (26 + ep*(-61 + 32*ep))*s^2)*t^3 - 
    2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
      (38 + ep*(-79 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
    16*(-1 + 2*ep)*t^6)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 cbar[44] -> (4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[45] -> (2*(-(ep^2*s^3) + 4*t^2*(s + t) + 2*ep*s*(s + t)*(s + 3*t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[46] -> (2*(3*ep^2*s^3 - 4*t*(s + t)^2 - 2*ep*s*(2*s^2 + 2*s*t + t^2)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[47] -> (2*(-2*ep*(-1 + ep^2)*mz^2*s^4 + 
     ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
     ep*s^2*(12*(-1 + 3*ep)*mz^2 + (8 - 9*ep)*s)*t^2 - 
     2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 - 
     2*(4*mz^2 + (6 - 9*ep)*s)*t^4 + 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[48] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     s^3*(4*(-2 + ep*(3 + (4 - 3*ep)*ep))*mz^2 + 
       (4 + ep*(-5 + 3*(-3 + ep)*ep))*s)*t + 
     s^2*(12*(-2 + ep*(3 + ep))*mz^2 + (20 - ep*(32 + 11*ep))*s)*t^2 + 
     2*s*(4*(-3 + ep*(3 + ep))*mz^2 + (18 - ep*(28 + 3*ep))*s)*t^3 - 
     2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 - 8*(-1 + ep)*t^5))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), cbar[49] -> (-4*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[50] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4) + 
     2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
      t + 4*s^2*(6*(-1 + ep + ep^2)*mz^2 + (5 - ep*(6 + 5*ep))*s)*t^2 + 
     4*s*((-8 + 6*ep + 4*ep^2)*mz^2 + (8 - ep*(11 + 2*ep))*s)*t^3 + 
     4*(2*(-2 + ep)*mz^2 + (4 - 5*ep)*s)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[51] -> -((2*ep*(-4 + 5*ep)*mz^4*s^4 + 
     ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
       (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
       4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
     2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
       (2 + (-6 + ep)*ep)*s^2)*t^3 + 
     2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 3*(-2 + 3*ep)*s^2)*t^4 + 
     8*(2*mz^2 + (-1 + ep)*s)*t^5)/(ep^2*(-1 + 2*ep)*(s + t)*
     Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 cbar[52] -> (3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) + 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + ep^2*s*(4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) - 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) - 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(-4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) + 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) + 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 cbar[53] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[54] -> (-4*Sqrt[s*(-4*mw^2 + s)]*(s + t))/
   ((-1 + 2*ep)*s*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[55] -> (2*(8*t*(s + t)^2 - 3*ep^2*(2*mw^2 - s)*s*(s + 2*t) + 
     ep*(-s^3 - 20*s^2*t - 36*s*t^2 - 16*t^3 + 2*mw^2*(s + 2*t)^2)))/
   (ep^2*(-1 + 2*ep)*s*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[56] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[57] -> (-2*(-((s + t)*((-1 + 3*ep)*s^2 - 2*ep*s*t - 4*t^2)) + 
     2*mw^2*((-1 + 3*ep)*s^2 + 2*(-3 + 5*ep)*s*t + 2*(-3 + 2*ep)*t^2)))/
   (ep*(-1 + 2*ep)*t*(s + t)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[58] -> (8*t*(s + t)^3 + ep^2*(3*s^2*(s + t)*(s + 2*t) - 
      4*mw^2*s*(s + t)*(3*s + 2*t) + 4*mw^4*(3*s^2 + 8*s*t + 2*t^2)) + 
    ep*(4*mw^2*(s + t)*(s^2 + 2*s*t + 4*t^2) - 4*mw^4*(s^2 + 5*s*t + 5*t^2) - 
      (s + t)*(s^3 + 20*s^2*t + 36*s*t^2 + 16*t^3)))/
   (ep^2*(-1 + 2*ep)*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 cbar[59] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[60] -> (-4*Sqrt[s*(-4*mw^2 + s)]*(s + t))/
   ((-1 + 2*ep)*s*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[61] -> (2*(8*t*(s + t)^2 - 3*ep^2*(2*mw^2 - s)*s*(s + 2*t) + 
     ep*(-s^3 - 20*s^2*t - 36*s*t^2 - 16*t^3 + 2*mw^2*(s + 2*t)^2)))/
   (ep^2*(-1 + 2*ep)*s*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[62] -> (4*(s + t))/((-1 + 2*ep)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[63] -> (-2*(-((s + t)*((-1 + 3*ep)*s^2 - 2*ep*s*t - 4*t^2)) + 
     2*mw^2*((-1 + 3*ep)*s^2 + 2*(-3 + 5*ep)*s*t + 2*(-3 + 2*ep)*t^2)))/
   (ep*(-1 + 2*ep)*t*(s + t)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 cbar[64] -> (8*t*(s + t)^3 + ep^2*(3*s^2*(s + t)*(s + 2*t) - 
      4*mw^2*s*(s + t)*(3*s + 2*t) + 4*mw^4*(3*s^2 + 8*s*t + 2*t^2)) + 
    ep*(4*mw^2*(s + t)*(s^2 + 2*s*t + 4*t^2) - 4*mw^4*(s^2 + 5*s*t + 5*t^2) - 
      (s + t)*(s^3 + 20*s^2*t + 36*s*t^2 + 16*t^3)))/
   (ep^2*(-1 + 2*ep)*t*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 dbar[1] -> (s*((-1 + ep)*ep*(-1 + 3*ep)*s^4 + 
     2*(2 + ep*(-1 + ep*(-8 + 3*ep)))*s^3*t + 
     2*(10 + ep*(-14 + (-9 + ep)*ep))*s^2*t^2 + 4*(8 - 13*ep)*s*t^3 + 
     4*(4 + (-6 + ep)*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[2] -> ((-3 + ep)*ep*(-1 + 2*ep)*s^4 + ep*(8 + (-19 + ep)*ep)*s^3*t - 
    4*(1 - 2*ep + 4*ep^2)*s^2*t^2 - 2*(6 + ep*(-5 + 3*ep))*s*t^3 + 
    4*(-2 + ep)*t^4)/(ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[3] -> ((-1 + ep)*ep*(-1 + 3*ep)*s^4 - (-4 + ep*(6 + ep + 3*ep^2))*s^3*
     t - 2*(-8 + ep*(11 + ep))*s^2*t^2 + 2*(-10 + ep)*(-1 + ep)*s*t^3 - 
    4*(-2 + ep)*t^4)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[4] -> (ep*(3 + (-5 + ep)*ep)*s^4 + (8 - 9*ep)*ep*s^3*t - 
    2*(2 + (-6 + ep)*ep)*s^2*t^2 + 6*(-2 + 3*ep)*s*t^3 + 8*(-1 + ep)*t^4)/
   (2*ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[5] -> ((-1 + ep)*ep*(-1 + 3*ep)*s^4 + 
    (4 - ep*(6 + 5*ep))*s^3*t - 2*(-8 + ep*(13 + 3*ep))*s^2*t^2 + 
    10*(2 - 3*ep)*s*t^3 - 8*(-1 + ep)*t^4)/(2*ep^2*(-1 + 2*ep)*t*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[6] -> (-4*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[7] -> (ep*s^3*((7 + 2*ep*(-7 + 3*ep))*mz^2 + s + 2*(3 - 2*ep)*ep*s) + 
    ep*s^2*((16 + 3*ep*(-9 + 2*ep))*mz^2 + (4 + (19 - 8*ep)*ep)*s)*t - 
    2*s*((2 + 3*ep*(-3 + 4*ep))*mz^2 + (2 + ep*(-5 + 2*(-7 + ep)*ep))*s)*
     t^2 + 2*((-2 + 3*ep - 6*ep^2)*mz^2 + 3*(-2 + ep*(3 + 4*ep))*s)*t^3 + 
    8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[8] -> (-(ep*(-1 + 3*ep)*(mz^2 - s)*s^3) + 
    s^2*((4 + ep*(-10 + (7 - 6*ep)*ep))*mz^2 + (-4 - 3*(-2 + ep)*ep)*s)*t - 
    4*s*((-2 + (4 - 3*ep)*ep)*mz^2 + (4 + ep*(-5 + ep*(3 + ep)))*s)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^2 + (-10 + ep*(7 + 4*ep))*s)*t^3 + 
    8*(-1 + ep + ep^2)*t^4)/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[9] -> (-2*(s + 2*t)*(ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     2*s^3*((-2 + ep*(2 + ep + ep^2))*mz^2 - (-1 + ep)*(2 + (-2 + ep)*ep)*s)*
      t + 2*(-2 + ep)*s^2*((1 + (-1 + ep)*ep)*mz^2 - (3 + (-5 + ep)*ep)*s)*
      t^2 + 8*s*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^3 + 
     4*(-((-1 + ep)*ep*mz^2) + (2 + (-5 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[10] -> (2*ep*(1 + ep)*mz^2*s^4 - 
    ep*s^3*((-3 + 2*(-7 + ep)*ep)*mz^2 + s + 2*(-3 + ep)*ep*s)*t - 
    ep*s^2*((-8 + ep)*(-1 + 2*ep)*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 + 
    2*s*((2 + ep*(-15 + 4*ep))*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 + 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[11] -> (ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
    s^3*((-4 + ep*(3 + 2*ep*(4 + ep)))*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
       s)*t + s^2*((-12 + ep*(14 + ep*(7 + 2*ep)))*mz^2 + 
      (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
    2*s*((6 + ep*(-13 + 4*ep))*mz^2 + (-18 + 29*ep)*s)*t^3 - 
    2*((2 + ep*(-9 + 2*ep))*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
    8*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[12] -> (ep*s^3*((7 + 2*ep*(-7 + 3*ep))*mz^4 - 2*(3 + 2*(-2 + ep)*ep)*
       mz^2*s + (7 + 2*ep*(-7 + 3*ep))*s^2) + 
    ep*s^2*((16 + 3*ep*(-9 + 2*ep))*mz^4 - 2*(6 + ep*(-5 + 2*ep))*mz^2*s + 
      (20 + ep*(-35 + 6*ep))*s^2)*t - 2*s*((2 + 3*ep*(-3 + 4*ep))*mz^4 - 
      4*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*t^2 - 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(-2 + ep*(7 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 + 8*(-1 + 2*ep)*(mz^2 + 5*s)*t^4 + 
    16*(-1 + 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[13] -> (-(ep*(-1 + 3*ep)*(mz^2 - s)^2*s^3) - 
    (-1 + 2*ep)*s^2*((4 + ep*(-2 + 3*ep))*mz^4 - 2*(4 + ep^2)*mz^2*s + 
      (4 + 3*(-2 + ep)*ep)*s^2)*t + 4*s*((2 + ep*(-4 + 3*ep))*mz^4 - 
      (-2 + ep)*(-3 + 4*ep)*mz^2*s + (4 + ep*(-11 + 9*ep))*s^2)*t^2 + 
    2*((2 - 3*ep + 6*ep^2)*mz^4 - 2*(6 + ep*(-9 + 2*ep))*mz^2*s + 
      (18 + ep*(-39 + 14*ep))*s^2)*t^3 + 8*(-1 + 2*ep)*(mz^2 - 5*s)*t^4 + 
    16*(1 - 2*ep)*t^5)/(ep^2*(-1 + 2*ep)*(mz^2 - s)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[14] -> (-4*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[15] -> -((ep*s^4*((3 + (-5 + ep)*ep)*mz^2 - 3*(1 + (-3 + ep)*ep)*s) + 
     ep*s^3*((12 - 17*ep)*mz^2 + (-8 + (29 - 2*ep)*ep)*s)*t + 
     2*s^2*((2 - 5*ep^2)*mz^2 + (2 + ep*(-2 + 15*ep))*s)*t^2 + 
     2*s*((2 - 7*ep)*mz^2 + (6 + ep*(-1 + 6*ep))*s)*t^3 + 
     8*(-(ep*mz^2) + s)*t^4)/(ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*
     ((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 dbar[16] -> -(((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + 3*ep*(2 + ep*(-1 + 2*ep)))*s)*
      t + 2*s^2*((4 + (-7 + ep)*ep)*mz^2 - (-8 + ep)*(-1 + ep)*s)*t^2 + 
     2*s*((2 + ep)*mz^2 + (-10 + (7 - 2*ep)*ep)*s)*t^3 + 8*(ep*mz^2 - s)*t^4)/
    (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 dbar[17] -> (2*(-((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4) + 
     2*s^3*((-2 + ep*(3 + (4 - 3*ep)*ep))*mz^2 + 
       (2 + ep*(-1 + ep*(-8 + 3*ep)))*s)*t + 
     2*s^2*(-((6 + ep*(-8 + (-5 + ep)*ep))*mz^2) + 
       (10 + ep*(-14 + (-9 + ep)*ep))*s)*t^2 + 
     4*s*((-4 + 5*ep)*mz^2 + (8 - 13*ep)*s)*t^3 + 
     4*(-((2 + (-2 + ep)*ep)*mz^2) + (4 + (-6 + ep)*ep)*s)*t^4))/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[18] -> (2*ep*(-1 + ep^2)*mz^2*s^5 - 
    ep*s^4*((7 - 3*(-1 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^3*(-19*ep*mz^2 - 8*s + 9*ep*s)*t^2 + 
    2*s^2*((2 + (4 - 7*ep)*ep)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
    2*s*((2 + 7*ep)*mz^2 + (6 - 9*ep)*s)*t^4 + 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[19] -> ((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^5 + 
    s^4*((4 + 3*ep*(-1 + ep*(-5 + 3*ep)))*mz^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^3*((12 - ep*(12 + 17*ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s^2*((6 - ep*(6 + 5*ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*s*((2 - 5*ep)*mz^2 + (-14 + 19*ep)*s)*t^4 - 8*(ep*(mz^2 - s) + s)*t^5)/
   (ep^2*(-1 + 2*ep)*s*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[20] -> (-(ep*(3 + (-5 + ep)*ep)*(mz^2 - s)*s^4) + 
    ep*s^3*((-12 + 17*ep)*mz^2 + (8 - 9*ep)*s)*t - 
    2*s^2*((2 - 5*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^2 + 
    2*s*((-2 + 7*ep)*mz^2 - 6*s + 9*ep*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
   (ep^2*(-1 + 2*ep)*s*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[21] -> -(((-1 + ep)*ep*(-1 + 3*ep)*(mz^2 - s)*s^4 + 
     s^3*((4 + ep*(-10 + 3*ep))*mz^2 + (-4 + ep*(6 + 5*ep))*s)*t + 
     2*s^2*((4 + (-7 + ep)*ep)*mz^2 + (-8 + ep*(13 + 3*ep))*s)*t^2 + 
     2*s*((2 + ep)*mz^2 + 5*(-2 + 3*ep)*s)*t^3 + 8*(-s + ep*(mz^2 + s))*t^4)/
    (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2))), 
 dbar[22] -> (-2*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[23] -> (ep^2*s^3 - 4*t^2*(s + t) - 2*ep*s*(s + t)*(s + 3*t))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[24] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[25] -> (2*ep*(-1 + ep^2)*mz^2*s^4 - 
    ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^2*((12 - 36*ep)*mz^2 + (-8 + 9*ep)*s)*t^2 + 
    2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
    2*(4*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[26] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^2*(-12*(-2 + ep*(3 + ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s*(-4*(-3 + ep*(3 + ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[27] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[28] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 - 
    2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
     t + 4*s^2*(-6*(-1 + ep + ep^2)*mz^2 + (-5 + ep*(6 + 5*ep))*s)*t^2 + 
    4*s*((8 - 2*ep*(3 + 2*ep))*mz^2 + (-8 + ep*(11 + 2*ep))*s)*t^3 + 
    4*(-2*(-2 + ep)*mz^2 + (-4 + 5*ep)*s)*t^4)/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[29] -> (2*ep*(-4 + 5*ep)*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
      (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
      4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
    2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
      (2 + (-6 + ep)*ep)*s^2)*t^3 + 2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 
      3*(-2 + 3*ep)*s^2)*t^4 + 8*(2*mz^2 + (-1 + ep)*s)*t^5)/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[30] -> (-3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) - 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + 
    ep^2*s*(-4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) + 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) + 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) - 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) - 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 dbar[31] -> (-2*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[32] -> (ep^2*s^3 - 4*t^2*(s + t) - 2*ep*s*(s + t)*(s + 3*t))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[33] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[34] -> (2*ep*(-1 + ep^2)*mz^2*s^4 - 
    ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^2*((12 - 36*ep)*mz^2 + (-8 + 9*ep)*s)*t^2 + 
    2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
    2*(4*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[35] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^2*(-12*(-2 + ep*(3 + ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s*(-4*(-3 + ep*(3 + ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[36] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[37] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 - 
    2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
     t + 4*s^2*(-6*(-1 + ep + ep^2)*mz^2 + (-5 + ep*(6 + 5*ep))*s)*t^2 + 
    4*s*((8 - 2*ep*(3 + 2*ep))*mz^2 + (-8 + ep*(11 + 2*ep))*s)*t^3 + 
    4*(-2*(-2 + ep)*mz^2 + (-4 + 5*ep)*s)*t^4)/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[38] -> (2*ep*(-4 + 5*ep)*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
      (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
      4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
    2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
      (2 + (-6 + ep)*ep)*s^2)*t^3 + 2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 
      3*(-2 + 3*ep)*s^2)*t^4 + 8*(2*mz^2 + (-1 + ep)*s)*t^5)/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[39] -> (-3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) - 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + 
    ep^2*s*(-4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) + 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) + 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) - 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) - 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 dbar[40] -> (-2*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[41] -> (ep^2*s^3 - 4*t^2*(s + t) - 2*ep*s*(s + t)*(s + 3*t))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[42] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[43] -> (2*ep*(-1 + ep^2)*mz^2*s^4 - 
    ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^2*((12 - 36*ep)*mz^2 + (-8 + 9*ep)*s)*t^2 + 
    2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
    2*(4*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[44] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^2*(-12*(-2 + ep*(3 + ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s*(-4*(-3 + ep*(3 + ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[45] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[46] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 - 
    2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
     t + 4*s^2*(-6*(-1 + ep + ep^2)*mz^2 + (-5 + ep*(6 + 5*ep))*s)*t^2 + 
    4*s*((8 - 2*ep*(3 + 2*ep))*mz^2 + (-8 + ep*(11 + 2*ep))*s)*t^3 + 
    4*(-2*(-2 + ep)*mz^2 + (-4 + 5*ep)*s)*t^4)/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[47] -> (2*ep*(-4 + 5*ep)*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
      (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
      4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
    2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
      (2 + (-6 + ep)*ep)*s^2)*t^3 + 2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 
      3*(-2 + 3*ep)*s^2)*t^4 + 8*(2*mz^2 + (-1 + ep)*s)*t^5)/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[48] -> (-3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) - 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + 
    ep^2*s*(-4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) + 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) + 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) - 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) - 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 dbar[49] -> (-2*(-1 + ep)*s*(ep*s^2 + 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[50] -> (ep^2*s^3 - 4*t^2*(s + t) - 2*ep*s*(s + t)*(s + 3*t))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[51] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[52] -> (2*ep*(-1 + ep^2)*mz^2*s^4 - 
    ep*s^3*((4 - 4*(-2 + ep)*ep)*mz^2 + (3 + (-5 + ep)*ep)*s)*t + 
    ep*s^2*((12 - 36*ep)*mz^2 + (-8 + 9*ep)*s)*t^2 + 
    2*s*(4*(1 + ep - 3*ep^2)*mz^2 + (2 + (-6 + ep)*ep)*s)*t^3 + 
    2*(4*mz^2 + (6 - 9*ep)*s)*t^4 - 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[53] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
    s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mz^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^2*(-12*(-2 + ep*(3 + ep))*mz^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s*(-4*(-3 + ep*(3 + ep))*mz^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*(4*mz^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[54] -> (2*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*
    (ep*s^2 + 2*t*(s + t)))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[55] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 - 
    2*(-1 + 2*ep)*s^3*(-2*(-2 + ep)*(1 + ep)*mz^2 + (-2 + (-3 + ep)*ep)*s)*
     t + 4*s^2*(-6*(-1 + ep + ep^2)*mz^2 + (-5 + ep*(6 + 5*ep))*s)*t^2 + 
    4*s*((8 - 2*ep*(3 + 2*ep))*mz^2 + (-8 + ep*(11 + 2*ep))*s)*t^3 + 
    4*(-2*(-2 + ep)*mz^2 + (-4 + 5*ep)*s)*t^4)/(ep^2*(-1 + 2*ep)*t*(s + t)*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[56] -> (2*ep*(-4 + 5*ep)*mz^4*s^4 + 
    ep*s^3*((-28 + 26*ep + 4*ep^2)*mz^4 - 4*(3 + (-5 + ep)*ep)*mz^2*s + 
      (3 + (-5 + ep)*ep)*s^2)*t + s^2*(-4*(2 + ep*(-3 + 4*ep))*mz^4 + 
      4*ep*(-10 + 13*ep)*mz^2*s + (8 - 9*ep)*ep*s^2)*t^2 - 
    2*s*(6*ep*(-3 + 2*ep)*mz^4 - 12*(-1 + ep)*ep*mz^2*s + 
      (2 + (-6 + ep)*ep)*s^2)*t^3 + 2*((4 + 8*ep)*mz^4 - 4*(-2 + ep)*mz^2*s + 
      3*(-2 + 3*ep)*s^2)*t^4 + 8*(2*mz^2 + (-1 + ep)*s)*t^5)/
   (2*ep^2*(-1 + 2*ep)*(s + t)*Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*
    (ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[57] -> (-3*ep^3*s^3*(-2*mz^2 + s)^2*(s + t) - 
    4*t*(s + t)^2*(-4*mz^2*(s + t)^2 + 2*mz^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + 
    ep^2*s*(-4*mz^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) + 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) + 
      2*mz^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(4*mz^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) - 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) - 
      4*mz^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 dbar[58] -> (-8*(-1 + ep)*(s + 2*t)*(ep*s^2 - 2*t*(s + t)))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[59] -> (-4*(3*(-2 + ep)*ep*s^3 + 2*(-6 + ep)*ep*s^2*t + 
     2*(2 - 5*ep)*s*t^2 - 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[60] -> (4*((-4 + ep)*ep*s^3 - 2*(2 + ep*(2 + ep))*s^2*t + 
     2*(-4 + ep)*s*t^2 + 4*(-1 + ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[61] -> (-4*(-2*ep*(1 + ep)*mz^2*s^4 + 
     ep*s^3*(4*(1 + ep*(-7 + 2*ep))*mz^2 + s + 2*(-3 + ep)*ep*s)*t + 
     ep*s^2*(4*(6 + ep*(-11 + 2*ep))*mz^2 + (4 + ep*(-17 + 2*ep))*s)*t^2 - 
     2*s*(4*(1 - 6*ep + 4*ep^2)*mz^2 + (2 + ep*(-9 + 8*ep))*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (6 + ep*(-17 + 2*ep))*s)*t^4 + 
     8*(-1 + 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[62] -> (4*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^4 + 
     s^3*(4*(-1 + 2*ep)*(2 + ep + ep^2)*mz^2 + (4 + ep*(-5 + 2*(-4 + ep)*ep))*
        s)*t + s^2*(4*(-6 + ep*(10 + ep*(-3 + 2*ep)))*mz^2 + 
       (20 + ep*(-34 + ep*(-1 + 2*ep)))*s)*t^2 - 
     2*s*(4*(3 - 6*ep + 4*ep^2)*mz^2 + (-18 + 29*ep)*s)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^2 + (-14 + ep*(23 + 2*ep))*s)*t^4 + 
     8*(1 - 2*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[63] -> (8*(-1 + ep)*Sqrt[s*(-4*mz^2 + s)]*(s + 2*t)*
    (ep*s^2 - 2*t*(s + t)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[64] -> (4*(s + 2*t)*(ep*(-1 + 3*ep)*(2*mz^2 - s)*s^3 + 
     4*s^2*(2*(-1 + ep + ep^2)*mz^2 + (-1 + ep)^2*s)*t + 
     2*(-2 + ep)*s*(2*mz^2 + (-3 + 4*ep)*s)*t^2 + 16*(1 - 2*ep)*s*t^3 + 
     8*(1 - 2*ep)*t^4))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[65] -> (2*(2*ep*(8 + ep*(-13 + 6*ep))*mz^4*s^4 + 
     ep*s^3*((28 - 26*ep + 4*ep^2)*mz^4 + 4*(3 + 2*(-2 + ep)*ep)*mz^2*s + 
       (-7 + 2*(7 - 3*ep)*ep)*s^2)*t - 
     s^2*(4*(2 + ep*(-3 + ep + 2*ep^2))*mz^4 - 4*ep*(6 + ep*(-5 + 2*ep))*mz^2*
        s + ep*(20 + ep*(-35 + 6*ep))*s^2)*t^2 + 
     2*s*(2*ep*(-9 + 2*ep)*mz^4 - 8*ep^2*mz^2*s + (6 + ep*(-23 + 24*ep))*s^2)*
      t^3 + 2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(-2 + ep*(7 + 2*ep))*mz^2*s + 
       (18 + ep*(-39 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 + 5*s)*t^5 + 
     16*(1 - 2*ep)*t^6))/(ep^2*(-1 + 2*ep)*(s + t)*
    Sqrt[s*t*(-4*mz^4 - 4*mz^2*t + s*t)]*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[66] -> (-2*(ep*(-1 + 3*ep)*s^4*(-2*mz^2 + s)^2 + 
     s^3*(2*(-1 + 2*ep)*(8 + 5*ep^2)*mz^4 - 4*(-4 + ep*(7 + 2*ep*(1 + ep)))*
        mz^2*s + (-4 + ep*(13 + 6*(-2 + ep)*ep))*s^2)*t + 
     s^2*(4*(-10 + ep*(18 + ep*(-9 + 2*ep)))*mz^4 + 
       4*(16 + ep*(-30 + (9 - 2*ep)*ep))*mz^2*s + 
       (-20 + ep*(58 - 51*ep + 6*ep^2))*s^2)*t^2 - 
     2*s*(2*(8 + ep*(-15 + 14*ep))*mz^4 - 8*(6 + ep*(-10 + 3*ep))*mz^2*s + 
       (26 + ep*(-61 + 32*ep))*s^2)*t^3 - 
     2*(4*(-1 + ep)*(-1 + 2*ep)*mz^4 - 4*(8 + ep*(-13 + 2*ep))*mz^2*s + 
       (38 + ep*(-79 + 14*ep))*s^2)*t^4 - 8*(-1 + 2*ep)*(2*mz^2 - 7*s)*t^5 + 
     16*(-1 + 2*ep)*t^6))/(ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mz^4 - 4*mz^2*(s + t) + s*(s + t))]), 
 dbar[67] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[68] -> (Sqrt[s*(-4*mw^2 + s)]*(3*ep^2*s^3 - 4*t*(s + t)^2 - 
     2*ep*s*(2*s^2 + 2*s*t + t^2)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[69] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    s^3*((8 - 20*ep + 6*ep^2)*mw^2 + (-4 + ep*(6 + 5*ep))*s)*t + 
    2*s^2*(2*(4 + (-7 + ep)*ep)*mw^2 + (-8 + ep*(13 + 3*ep))*s)*t^2 + 
    2*s*(2*(2 + ep)*mw^2 + 5*(-2 + 3*ep)*s)*t^3 + 8*(2*ep*mw^2 + (-1 + ep)*s)*
     t^4)/(ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[70] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 
    2*ep*s*(2*s^2 + 2*s*t + t^2))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[71] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mw^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^2*(-12*(-2 + ep*(3 + ep))*mw^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s*(-4*(-3 + ep*(3 + ep))*mw^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*(4*mw^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[72] -> (-3*ep^3*s^3*(-2*mw^2 + s)^2*(s + t) - 
    4*t*(s + t)^2*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + 
    ep^2*s*(-4*mw^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) + 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) + 
      2*mw^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(4*mw^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) - 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) - 
      4*mw^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 dbar[73] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 2*ep*s*(2*s^2 + 2*s*t + t^2))/
   (ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[74] -> (Sqrt[s*(-4*mw^2 + s)]*(3*ep^2*s^3 - 4*t*(s + t)^2 - 
     2*ep*s*(2*s^2 + 2*s*t + t^2)))/(ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[75] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    s^3*((8 - 20*ep + 6*ep^2)*mw^2 + (-4 + ep*(6 + 5*ep))*s)*t + 
    2*s^2*(2*(4 + (-7 + ep)*ep)*mw^2 + (-8 + ep*(13 + 3*ep))*s)*t^2 + 
    2*s*(2*(2 + ep)*mw^2 + 5*(-2 + 3*ep)*s)*t^3 + 8*(2*ep*mw^2 + (-1 + ep)*s)*
     t^4)/(ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[76] -> (-3*ep^2*s^3 + 4*t*(s + t)^2 + 
    2*ep*s*(2*s^2 + 2*s*t + t^2))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[77] -> ((-1 + ep)*ep*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
    s^3*(4*(2 + ep*(-3 + ep*(-4 + 3*ep)))*mw^2 + 
      (-4 + ep*(5 - 3*(-3 + ep)*ep))*s)*t + 
    s^2*(-12*(-2 + ep*(3 + ep))*mw^2 + (-20 + ep*(32 + 11*ep))*s)*t^2 + 
    2*s*(-4*(-3 + ep*(3 + ep))*mw^2 + (-18 + ep*(28 + 3*ep))*s)*t^3 + 
    2*(4*mw^2 + (-14 + 19*ep)*s)*t^4 + 8*(-1 + ep)*t^5)/
   (ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 
     2*t^2)), dbar[78] -> (-3*ep^3*s^3*(-2*mw^2 + s)^2*(s + t) - 
    4*t*(s + t)^2*(-4*mw^2*(s + t)^2 + 2*mw^4*(2*s + t) + 
      s*(s + t)*(s + 2*t)) + 
    ep^2*s*(-4*mw^2*s*(s + t)*(4*s^2 + s*t + 2*t^2) + 
      s^2*(s + t)*(4*s^2 + 5*s*t + 6*t^2) + 
      2*mw^4*(8*s^3 + 5*s^2*t + 4*s*t^2 + 4*t^3)) + 
    ep*(4*mw^2*s*(s + t)*(s^3 - 8*s^2*t - 20*s*t^2 - 14*t^3) - 
      s*(s + t)*(s^4 - 6*s^3*t - 26*s^2*t^2 - 30*s*t^3 - 8*t^4) - 
      4*mw^4*(s^4 - 8*s^3*t - 16*s^2*t^2 - 5*s*t^3 + 4*t^4)))/
   (2*ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))]), 
 dbar[79] -> (-2*(ep*(4 + ep)*s^3 + 4*(1 + ep + ep^2)*s^2*t + 
     2*(4 - 3*ep)*s*t^2 + 4*(1 - 2*ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[80] -> (2*Sqrt[s*(-4*mw^2 + s)]*(ep*(4 + ep)*s^3 + 
     4*(1 + ep + ep^2)*s^2*t + 2*(4 - 3*ep)*s*t^2 + 4*(1 - 2*ep)*t^3))/
   (ep*(-1 + 2*ep)*s*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[81] -> (2*(ep*(1 + ep)*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
     s^3*((-8 + 2*ep*(10 + ep*(-11 + 12*ep)))*mw^2 + 
       (4 - (-2 + ep)*ep*(-11 + 12*ep))*s)*t + 
     2*s^2*(-2*(4 + ep*(-9 + 11*ep))*mw^2 + (8 + ep*(-31 + 39*ep))*s)*t^2 + 
     2*s*(-2*(2 + ep*(-7 + 12*ep))*mw^2 + (26 + 7*ep*(-9 + 4*ep))*s)*t^3 + 
     8*(2*ep*mw^2 + 9*s - 19*ep*s)*t^4 + 32*(1 - 2*ep)*t^5))/
   (ep^2*(-1 + 2*ep)*s*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[82] -> (-2*(ep*(4 + ep)*s^3 + 4*(1 + ep + ep^2)*s^2*t + 
     2*(4 - 3*ep)*s*t^2 + 4*(1 - 2*ep)*t^3))/(ep*(-1 + 2*ep)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[83] -> (2*(ep*(1 + ep)*(-1 + 3*ep)*(2*mw^2 - s)*s^4 + 
     s^3*(4*(-2 + ep*(3 + ep*(-2 + 7*ep)))*mw^2 + 
       (4 + ep*(-5 + (-7 + ep)*ep))*s)*t + 
     s^2*(4*(-1 + ep)*(6 + ep*(-5 + 4*ep))*mw^2 + 
       (20 + ep*(-36 + ep*(9 + 4*ep)))*s)*t^2 + 
     6*s*(-4*(1 + 3*(-1 + ep)*ep)*mw^2 + (6 + (-10 + ep)*ep)*s)*t^3 - 
     2*(4*(1 - 6*ep + 4*ep^2)*mw^2 + (-14 + ep*(27 + 4*ep))*s)*t^4 + 
     8*(1 - 3*ep)*t^5))/(ep^2*(-1 + 2*ep)*t*(s + t)*(ep*s^2 - 2*t^2)*
    ((-2 + ep)*s^2 - 4*s*t - 2*t^2)), 
 dbar[84] -> (-(ep*(1 + ep)*(-1 + 3*ep)*s^4*(-2*mw^2 + s)^2) + 
    s^3*(2*(8 + ep*(-16 + (15 - 26*ep)*ep))*mw^4 + 
      4*(-4 + ep*(7 + ep*(-1 + 7*ep)))*mw^2*s + 
      (4 - 3*ep*(7 + ep*(-11 + 5*ep)))*s^2)*t + 
    s^2*(8*(5 - 2*ep*(5 + (-5 + ep)*ep))*mw^4 + 
      4*(-16 + ep*(32 + ep*(-21 + 4*ep)))*mw^2*s + 
      (20 + ep*(-84 + (113 - 12*ep)*ep))*s^2)*t^2 + 
    2*s*(2*(8 + 5*ep*(-5 + 6*ep))*mw^4 - 4*(12 + ep*(-23 + 13*ep))*mw^2*s + 
      (34 + ep*(-94 + 67*ep))*s^2)*t^3 + 
    2*(4*(1 + 4*(-2 + ep)*ep)*mw^4 - 4*(8 + ep*(-19 + 4*ep))*mw^2*s + 
      (62 + ep*(-139 + 28*ep))*s^2)*t^4 + 
    8*((-2 + 8*ep)*mw^2 + (13 - 27*ep)*s)*t^5 + 32*(1 - 2*ep)*t^6)/
   (ep^2*(-1 + 2*ep)*t*(ep*s^2 - 2*t^2)*((-2 + ep)*s^2 - 4*s*t - 2*t^2)*
    Sqrt[s*(s + t)*(4*mw^4 - 4*mw^2*(s + t) + s*(s + t))])}


==> anc/oneloopmasters.m <==
(*
* "Mixed EW-QCD two-loop amplitudes for $q\bar{q}\to \ell^+ \ell^-$
* and $\gamma_5$ scheme independence of multi-loop corrections"
* Matthias Heller, Andreas von Manteuffel, Robert M. Schabinger, 
* and Hubert Spiesberger
*
*
* This Mathematica-readable file contains evaluations of the independent
* one-loop integrals required for the Feynman diagram calculations presented.
* 
*
* Integrals I_1 of Eq. (4.2), I_2 of Eq. (4.3), I_3 of Eq. (4.4), 
* I_6 of Eq. (4.7), I_7 of Eq. (4.8), and I_8 of Eq. (4.9) are evaluated
* through to weight three, whereas integrals I_{13} of Eq. (4.14), 
* I_{14} of Eq. (4.15), I_{16} of Eq. (4.17), I_{17} of Eq. (4.18), 
* I_{19} of Eq. (4.20), I_{22} of Eq. (4.23), I_{24} of Eq. (4.25), and
* I_{28} of Eq. (4.29) are evaluated through to weight four. An explicit tag
* of Head dummy is provided to help the reader mark the final order in
* the parameter of dimensional regularization given for each integral.
*
*
* Our explicit integral evaluations are functions of ep, mh, mw, mu,
* mz, s, and t.
*
*
* Here, s and t are defined in Eq. (3.2), mw is the W mass, mz is the Z mass,
* mh is the Higgs mass, ep is the parameter of dimensional regularization,
* and mu is the renormalization scale.
*
*
* All solutions are provided in the physical domain above the two-particle
* threshold with
*
*
*      s > (mz + mh)^2,  -s < t < 0,  mh > 0, mz > 0
*
*
* Furthermore, the physical values of the all particle masses are assumed
* in order to present results with real-valued square roots only
* in this physical kinematic domain. The solutions are expressed in terms of
* Li_{3,1}, Li_{2,2}, and Li_{2,1} functions,
*
*
*      Li[3, 1, x1_, x2_] :> G[{0, 0, 1/x1, 1/(x1 x2)}, 1],
*      Li[2, 2, x1_, x2_] :> G[{0, 1/x1, 0, 1/(x1 x2)}, 1],
*      Li[2, 1, x1_, x2_] :> G[{0, 1/x1, 1/(x1 x2)}, 1],
*
*
* classical polylogarithms, and standard logarithms.
*
*
* The arguments of these functions are built out of the kinematic
* parameters wmw, wmz, x, yh, yw, yz, and zmz, where
* the following replacements must be made to obtain explicit functions of
* mh, mw, mu, mz, s, and t at each order in ep:
*
*
* {wmw -> -((Sqrt[s] - Sqrt[-4*mw^2 + s])/(Sqrt[s] + Sqrt[-4*mw^2 + s])),
* wmz -> -((Sqrt[s] - Sqrt[-4*mz^2 + s])/(Sqrt[s] + Sqrt[-4*mz^2 + s])),
* x -> t/s, yh -> -(mh^2/s), yw -> -(mw^2/s), yz -> -(mz^2/s),    
* zmz -> -((-Sqrt[-((-4*mz^2 + s)*t)] + Sqrt[4*mz^4 - (-4*mz^2 + s)*t])/
* (Sqrt[-((-4*mz^2 + s)*t)] + Sqrt[4*mz^4 - (-4*mz^2 + s)*t]))}
*
*
* A prefactor which appears in the integration measure
* is defined in Eq. (4.1). It is
* 
*
*      (mu^2)^ep Exp[EulerGamma ep]/(I Pi^(2-ep))
*
*
* We have organized the terms of our integral evaluations so that
* the renormalization scale mu always enters in the combination Log[mu^2/s].
*
*                     
* The file contains a list of replacement rules { sols, kindef }, where 
* sols contains the solutions for each integral up to the epsilon orders
* given above and kindef defines the parameters wmw, wmz, x, yh, yw, yz,
* and zmz in terms of the kinematic variables mh, mw, mz, s, and t.
*
*
* Integral I_i is denoted INT[i] below.
*)
{{INT[1] -> 1 + ep^4*dummy[1, 1] + ep*(Log[mu^2/s] - Log[-yw]) + 
   ep^2*(Pi^2/12 + Log[mu^2/s]^2/2 - Log[mu^2/s]*Log[-yw] + Log[-yw]^2/2) + 
   ep^3*((Pi^2*Log[mu^2/s])/12 + Log[mu^2/s]^3/6 - (Pi^2*Log[-yw])/12 - 
     (Log[mu^2/s]^2*Log[-yw])/2 + (Log[mu^2/s]*Log[-yw]^2)/2 - Log[-yw]^3/6 - 
     Zeta[3]/3), INT[2] -> ep^4*dummy[2, 1] + ep*((-I)*Pi - Log[-wmw]) + 
   ep^2*((2*Pi^2)/3 - I*Pi*Log[mu^2/s] - (2*I)*Pi*Log[1 - wmw] - 
     Log[mu^2/s]*Log[-wmw] - 2*Log[1 - wmw]*Log[-wmw] + Log[-wmw]^2/2 + 
     (2*I)*Pi*Log[1 + wmw] + 2*Log[-wmw]*Log[1 + wmw] + 2*PolyLog[2, -wmw]) + 
   ep^3*((I/4)*Pi^3 + (2*Pi^2*Log[mu^2/s])/3 - (I/2)*Pi*Log[mu^2/s]^2 + 
     (4*Pi^2*Log[1 - wmw])/3 - (2*I)*Pi*Log[mu^2/s]*Log[1 - wmw] - 
     (2*I)*Pi*Log[1 - wmw]^2 - (Pi^2*Log[-wmw])/12 - 
     (Log[mu^2/s]^2*Log[-wmw])/2 - 2*Log[mu^2/s]*Log[1 - wmw]*Log[-wmw] - 
     2*Log[1 - wmw]^2*Log[-wmw] + (Log[mu^2/s]*Log[-wmw]^2)/2 + 
     Log[1 - wmw]*Log[-wmw]^2 - Log[-wmw]^3/6 - 2*Pi^2*Log[1 + wmw] + 
     (2*I)*Pi*Log[mu^2/s]*Log[1 + wmw] + (4*I)*Pi*Log[1 - wmw]*Log[1 + wmw] + 
     2*Log[mu^2/s]*Log[-wmw]*Log[1 + wmw] + 4*Log[1 - wmw]*Log[-wmw]*
      Log[1 + wmw] - Log[-wmw]^2*Log[1 + wmw] - (2*I)*Pi*Log[1 + wmw]^2 + 
     2*Log[mu^2/s]*PolyLog[2, -wmw] + 4*Log[1 - wmw]*PolyLog[2, -wmw] - 
     2*Log[-wmw]*PolyLog[2, -wmw] + 2*PolyLog[3, -wmw] + 
     4*PolyLog[3, 1 + wmw] - 2*Zeta[3]), 
 INT[3] -> ep^4*dummy[3, 1] + 
   ep*((-I)*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     I*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]) + 
   ep^2*((-I)*Log[mu^2/s]*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     I*Log[-yw]*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     (I/2)*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 + 
     I*Log[mu^2/s]*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     I*Log[-yw]*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     (I/2)*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 - 
     I*PolyLog[2, (1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     I*PolyLog[2, (1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]) + 
   ep^3*((I/12)*Pi^2*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     (I/2)*Log[mu^2/s]^2*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     I*Log[mu^2/s]*Log[-yw]*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     (I/2)*Log[-yw]^2*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     (I/2)*Log[mu^2/s]*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 + 
     (I/2)*Log[-yw]*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 - 
     (I/6)*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2]^3 - 
     (I/12)*Pi^2*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     (I/2)*Log[mu^2/s]^2*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     I*Log[mu^2/s]*Log[-yw]*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     (I/2)*Log[-yw]^2*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     (I/2)*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2]^2*
      Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] + (I/2)*Log[mu^2/s]*
      Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 - 
     (I/2)*Log[-yw]*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 + 
     (I/2)*Log[(1 - I*Sqrt[-(yz/(-4*yw + yz))])/2]*
      Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]^2 + 
     (I/6)*Log[(1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]^3 - 
     I*Log[mu^2/s]*PolyLog[2, (1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     I*Log[-yw]*PolyLog[2, (1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     I*Log[mu^2/s]*PolyLog[2, (1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     I*Log[-yw]*PolyLog[2, (1 + I*Sqrt[-(yz/(-4*yw + yz))])/2] - 
     (2*I)*PolyLog[3, (1 - I*Sqrt[-(yz/(-4*yw + yz))])/2] + 
     (2*I)*PolyLog[3, (1 + I*Sqrt[-(yz/(-4*yw + yz))])/2]), 
 INT[6] -> ep^4*dummy[6, 1] + 
   ep*((-2*I)*Pi - Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
          yz^2])/2] - Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 
          2*yh*yz + yz^2])/2] + 
     Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]) + 
   ep^2*((4*Pi^2)/3 - (2*I)*Pi*Log[mu^2/s] + 
     (4*I)*Pi*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]] - 
     Log[mu^2/s]*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/2] + 2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^2/
      2 - Log[mu^2/s]*Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 
           2*yh*yz + yz^2])/2] + 
     2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^2/
      2 + Log[mu^2/s]*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
           2*yh*yz + yz^2])/2] - 
     2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] - 
     Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^2/
      2 + Log[mu^2/s]*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
           2*yh*yz + yz^2])/2] - 
     2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] - 
     Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^2/
      2 + 2*PolyLog[2, (1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] + 2*PolyLog[2, (1 - yh + yz - 
         Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
        (1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])]) + 
   ep^3*((I/2)*Pi^3 + (4*Pi^2*Log[mu^2/s])/3 - I*Pi*Log[mu^2/s]^2 - 
     4*Pi^2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]] + 
     (4*I)*Pi*Log[mu^2/s]*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
         yz^2]] - (4*I)*Pi*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]^
       2 - (Pi^2*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
            yz^2])/2])/12 - 
     (Log[mu^2/s]^2*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 
            2*yh*yz + yz^2])/2])/2 + 2*Log[mu^2/s]*
      Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     (Log[mu^2/s]*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
             yz^2])/2]^2)/2 - 
     Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^
       2 - Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
         2]^3/6 - 
     (Pi^2*Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
         2])/12 - (Log[mu^2/s]^2*
       Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2])/
      2 + 2*Log[mu^2/s]*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     (Log[mu^2/s]*Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
             yz^2])/2]^2)/2 - 
     Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^
       2 - Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
         2]^3/6 + 
     (3*Pi^2*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
            yz^2])/2])/4 + 
     (Log[mu^2/s]^2*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
            2*yh*yz + yz^2])/2])/2 - 2*Log[mu^2/s]*
      Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] - 
     Log[mu^2/s]*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/2]*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
           2*yh*yz + yz^2])/2] - 
     2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     (Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^2*
       Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2])/
      2 + (Log[mu^2/s]*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
             2*yh*yz + yz^2])/2]^2)/2 + 
     3*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^
       2 + (3*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
            yz^2])/2]*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
             2*yh*yz + yz^2])/2]^2)/2 - 
     (11*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^
        3)/6 + (3*Pi^2*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
            2*yh*yz + yz^2])/2])/4 + 
     (Log[mu^2/s]^2*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
            2*yh*yz + yz^2])/2])/2 - 2*Log[mu^2/s]*
      Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] - 
     Log[mu^2/s]*Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/2]*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
           2*yh*yz + yz^2])/2] - 
     2*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2] + 
     (Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^2*
       Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2])/
      2 + (Log[mu^2/s]*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
             2*yh*yz + yz^2])/2]^2)/2 + 
     3*Log[Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2]]*
      Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^
       2 + (3*Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
            yz^2])/2]*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 
             2*yh*yz + yz^2])/2]^2)/2 - 
     (11*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]^
        3)/6 + 2*Log[mu^2/s]*PolyLog[2, 
       (1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
        (1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])] - 
     2*Log[(1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      PolyLog[2, (1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] - 
     2*Log[(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      PolyLog[2, (1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] + 2*Log[mu^2/s]*PolyLog[2, 
       (1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
        (1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])] - 
     2*Log[(1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      PolyLog[2, (1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] - 
     2*Log[(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/2]*
      PolyLog[2, (1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] + 4*PolyLog[3, 
       (2*Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
        (1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])] + 
     2*PolyLog[3, (1 + yh - yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 + yh - yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] + 4*PolyLog[3, 
       (2*Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])/
        (1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + yz^2])] + 
     2*PolyLog[3, (1 - yh + yz - Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])/(1 - yh + yz + Sqrt[1 + 2*yh + yh^2 + 2*yz - 2*yh*yz + 
           yz^2])] - 4*Zeta[3]), 
 INT[7] -> ep^4*dummy[7, 1] + 
   ep*((-I)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     I*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]) + 
   ep^2*((-I)*Log[mu^2/s]*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     I*Log[-yh]*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (I/2)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 + 
     I*Log[mu^2/s]*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     I*Log[-yh]*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     (I/2)*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 - 
     (3*I)*PolyLog[2, (1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (3*I)*PolyLog[2, (1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (2*I)*PolyLog[2, (-I)*Sqrt[-((yh - 4*yz)/yh)]] - 
     (2*I)*PolyLog[2, I*Sqrt[-((yh - 4*yz)/yh)]]) + 
   ep^3*(((7*I)/12)*Pi^2*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     (I/2)*Log[mu^2/s]^2*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     I*Log[mu^2/s]*Log[-yh]*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     (I/2)*Log[-yh]^2*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (I/2)*Log[mu^2/s]*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 - 
     (I/2)*Log[-yh]*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 + 
     ((5*I)/6)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]^3 - 
     ((7*I)/12)*Pi^2*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (I/2)*Log[mu^2/s]^2*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     I*Log[mu^2/s]*Log[-yh]*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (I/2)*Log[-yh]^2*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     ((5*I)/2)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]^2*
      Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - (I/2)*Log[mu^2/s]*
      Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 + 
     (I/2)*Log[-yh]*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 + 
     ((5*I)/2)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]^2 - 
     ((5*I)/6)*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]^3 - 
     (3*I)*Log[mu^2/s]*PolyLog[2, (1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (3*I)*Log[-yh]*PolyLog[2, (1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (4*I)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, (1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (4*I)*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, (1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (3*I)*Log[mu^2/s]*PolyLog[2, (1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     (3*I)*Log[-yh]*PolyLog[2, (1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     (4*I)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, (1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] - 
     (4*I)*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, (1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (2*I)*Log[mu^2/s]*PolyLog[2, (-I)*Sqrt[-((yh - 4*yz)/yh)]] - 
     (2*I)*Log[-yh]*PolyLog[2, (-I)*Sqrt[-((yh - 4*yz)/yh)]] - 
     (4*I)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, (-I)*Sqrt[-((yh - 4*yz)/yh)]] - 
     (4*I)*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, (-I)*Sqrt[-((yh - 4*yz)/yh)]] - (2*I)*Log[mu^2/s]*
      PolyLog[2, I*Sqrt[-((yh - 4*yz)/yh)]] + (2*I)*Log[-yh]*
      PolyLog[2, I*Sqrt[-((yh - 4*yz)/yh)]] + 
     (4*I)*Log[(1 - I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, I*Sqrt[-((yh - 4*yz)/yh)]] + 
     (4*I)*Log[(1 + I*Sqrt[-((yh - 4*yz)/yh)])/2]*
      PolyLog[2, I*Sqrt[-((yh - 4*yz)/yh)]] - 
     (8*I)*PolyLog[3, (1 - I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (8*I)*PolyLog[3, (1 + I*Sqrt[-((yh - 4*yz)/yh)])/2] + 
     (8*I)*PolyLog[3, (-I)*Sqrt[-((yh - 4*yz)/yh)]] - 
     (8*I)*PolyLog[3, I*Sqrt[-((yh - 4*yz)/yh)]] - 
     (6*I)*PolyLog[3, ((-2*I)*Sqrt[-((yh - 4*yz)/yh)])/
        (1 - I*Sqrt[-((yh - 4*yz)/yh)])] + 
     (6*I)*PolyLog[3, ((2*I)*Sqrt[-((yh - 4*yz)/yh)])/
        (1 + I*Sqrt[-((yh - 4*yz)/yh)])]), 
 INT[8] -> ep^4*dummy[8, 1] + ep*((-I)*Pi - Log[-yw] + Log[1 + yw]) + 
   ep^2*((5*Pi^2)/6 - I*Pi*Log[mu^2/s] - Log[mu^2/s]*Log[-yw] + 
     Log[-yw]^2/2 + (2*I)*Pi*Log[1 + yw] + Log[mu^2/s]*Log[1 + yw] - 
     Log[1 + yw]^2 - PolyLog[2, 1 + yw]) + 
   ep^3*((I/4)*Pi^3 + (5*Pi^2*Log[mu^2/s])/6 - (I/2)*Pi*Log[mu^2/s]^2 - 
     (Pi^2*Log[-yw])/12 - (Log[mu^2/s]^2*Log[-yw])/2 + 
     (Log[mu^2/s]*Log[-yw]^2)/2 - (19*Pi^2*Log[1 + yw])/12 + 
     (2*I)*Pi*Log[mu^2/s]*Log[1 + yw] + (Log[mu^2/s]^2*Log[1 + yw])/2 - 
     (2*I)*Pi*Log[1 + yw]^2 - Log[mu^2/s]*Log[1 + yw]^2 + 
     (2*Log[1 + yw]^3)/3 - Log[mu^2/s]*PolyLog[2, 1 + yw] + 
     Log[-yw]*PolyLog[2, 1 + yw] + PolyLog[3, 1 + yw] - 
     PolyLog[3, (1 + yw)/yw] + Zeta[3]), 
 INT[13] -> -1 + ep^5*dummy[13, 1] + ep*((-I)*Pi - Log[mu^2/s]) + 
   ep^2*((7*Pi^2)/12 - I*Pi*Log[mu^2/s] - Log[mu^2/s]^2/2) + 
   ep^3*((I/4)*Pi^3 + (7*Pi^2*Log[mu^2/s])/12 - (I/2)*Pi*Log[mu^2/s]^2 - 
     Log[mu^2/s]^3/6 + (7*Zeta[3])/3) + 
   ep^4*((-73*Pi^4)/1440 + (I/4)*Pi^3*Log[mu^2/s] + 
     (7*Pi^2*Log[mu^2/s]^2)/24 - (I/6)*Pi*Log[mu^2/s]^3 - Log[mu^2/s]^4/24 + 
     ((7*I)/3)*Pi*Zeta[3] + (7*Log[mu^2/s]*Zeta[3])/3), 
 INT[14] -> ep^5*dummy[14, 1] + ep^2*((-I)*Pi*Log[1 - yz] - Log[1 - yz]^2/2 + 
     I*Pi*Log[-yz] + Log[-yz]^2/2 - PolyLog[2, (1 - yz)^(-1)]) + 
   ep^3*((Pi^2*Log[1 - yz])/3 - I*Pi*Log[mu^2/s]*Log[1 - yz] - 
     (I/2)*Pi*Log[1 - yz]^2 - (Log[mu^2/s]*Log[1 - yz]^2)/2 + 
     (5*Log[1 - yz]^3)/6 - (Pi^2*Log[-yz])/3 + I*Pi*Log[mu^2/s]*Log[-yz] + 
     I*Pi*Log[1 - yz]*Log[-yz] - (3*Log[1 - yz]^2*Log[-yz])/2 - 
     (I/2)*Pi*Log[-yz]^2 + (Log[mu^2/s]*Log[-yz]^2)/2 + 
     Log[1 - yz]*Log[-yz]^2 - Log[-yz]^3/3 - 
     (2*I)*Pi*PolyLog[2, (1 - yz)^(-1)] - Log[mu^2/s]*
      PolyLog[2, (1 - yz)^(-1)] - Log[-yz]*PolyLog[2, (1 - yz)^(-1)] - 
     3*PolyLog[3, (1 - yz)^(-1)] - 2*PolyLog[3, -(yz/(1 - yz))] + 
     2*Zeta[3]) + ep^4*(-Pi^4/18 - (I/12)*Pi^3*Log[1 - yz] + 
     (Pi^2*Log[mu^2/s]*Log[1 - yz])/3 - (I/2)*Pi*Log[mu^2/s]^2*Log[1 - yz] + 
     (11*Pi^2*Log[1 - yz]^2)/24 - (I/2)*Pi*Log[mu^2/s]*Log[1 - yz]^2 - 
     (Log[mu^2/s]^2*Log[1 - yz]^2)/4 + ((5*I)/6)*Pi*Log[1 - yz]^3 + 
     (5*Log[mu^2/s]*Log[1 - yz]^3)/6 - (5*Log[1 - yz]^4)/24 + 
     (I/12)*Pi^3*Log[-yz] - (Pi^2*Log[mu^2/s]*Log[-yz])/3 + 
     (I/2)*Pi*Log[mu^2/s]^2*Log[-yz] - Pi^2*Log[1 - yz]*Log[-yz] + 
     I*Pi*Log[mu^2/s]*Log[1 - yz]*Log[-yz] - ((3*I)/2)*Pi*Log[1 - yz]^2*
      Log[-yz] - (3*Log[mu^2/s]*Log[1 - yz]^2*Log[-yz])/2 + 
     (Log[1 - yz]^3*Log[-yz])/2 + (5*Pi^2*Log[-yz]^2)/24 - 
     (I/2)*Pi*Log[mu^2/s]*Log[-yz]^2 + (Log[mu^2/s]^2*Log[-yz]^2)/4 + 
     (I/2)*Pi*Log[1 - yz]*Log[-yz]^2 + Log[mu^2/s]*Log[1 - yz]*Log[-yz]^2 - 
     (Log[1 - yz]^2*Log[-yz]^2)/4 + (I/6)*Pi*Log[-yz]^3 - 
     (Log[mu^2/s]*Log[-yz]^3)/3 - (Log[1 - yz]*Log[-yz]^3)/3 + Log[-yz]^4/8 + 
     (5*Pi^2*PolyLog[2, (1 - yz)^(-1)])/4 - (2*I)*Pi*Log[mu^2/s]*
      PolyLog[2, (1 - yz)^(-1)] - (Log[mu^2/s]^2*PolyLog[2, (1 - yz)^(-1)])/
      2 - Log[mu^2/s]*Log[-yz]*PolyLog[2, (1 - yz)^(-1)] + 
     (Log[-yz]^2*PolyLog[2, (1 - yz)^(-1)])/2 - 
     (4*I)*Pi*PolyLog[3, (1 - yz)^(-1)] - 3*Log[mu^2/s]*
      PolyLog[3, (1 - yz)^(-1)] - Log[-yz]*PolyLog[3, (1 - yz)^(-1)] - 
     (2*I)*Pi*PolyLog[3, -(yz/(1 - yz))] - 2*Log[mu^2/s]*
      PolyLog[3, -(yz/(1 - yz))] - 3*PolyLog[4, (1 - yz)^(-1)] - 
     4*PolyLog[4, yz] - 2*PolyLog[4, -(yz/(1 - yz))] + (2*I)*Pi*Zeta[3] + 
     2*Log[mu^2/s]*Zeta[3]), INT[16] -> ep^5*dummy[16, 1] + 
   ep^2*(-Pi^2 + (2*I)*Pi*Log[-wmw] + Log[-wmw]^2) + 
   ep^3*((-I/3)*Pi^3 - Pi^2*Log[mu^2/s] - 4*Pi^2*Log[1 - wmw] + 
     (2*Pi^2*Log[-wmw])/3 + (2*I)*Pi*Log[mu^2/s]*Log[-wmw] + 
     (8*I)*Pi*Log[1 - wmw]*Log[-wmw] - (2*I)*Pi*Log[-wmw]^2 + 
     Log[mu^2/s]*Log[-wmw]^2 + 4*Log[1 - wmw]*Log[-wmw]^2 - Log[-wmw]^3 + 
     (2*I)*Pi*PolyLog[2, wmw^2] + 2*Log[-wmw]*PolyLog[2, wmw^2] - 
     8*PolyLog[3, -wmw] - 4*PolyLog[3, wmw] - 2*Zeta[3]) + 
   ep^4*(-Pi^4/12 - 4*GPL[{0, 0, 1 - wmw, (1 + wmw)^(-1)}, 1] - 
     (I/3)*Pi^3*Log[mu^2/s] - (Pi^2*Log[mu^2/s]^2)/2 - 
     ((4*I)/3)*Pi^3*Log[1 - wmw] - 4*Pi^2*Log[mu^2/s]*Log[1 - wmw] - 
     (26*Pi^2*Log[1 - wmw]^2)/3 - ((2*I)/3)*Pi*Log[1 - wmw]^3 + 
     (2*Log[1 - wmw]^4)/3 + (I/6)*Pi^3*Log[-wmw] + 
     (2*Pi^2*Log[mu^2/s]*Log[-wmw])/3 + I*Pi*Log[mu^2/s]^2*Log[-wmw] + 
     2*Pi^2*Log[1 - wmw]*Log[-wmw] + (8*I)*Pi*Log[mu^2/s]*Log[1 - wmw]*
      Log[-wmw] + (16*I)*Pi*Log[1 - wmw]^2*Log[-wmw] - 
     (4*Log[1 - wmw]^3*Log[-wmw])/3 - (7*Pi^2*Log[-wmw]^2)/12 - 
     (2*I)*Pi*Log[mu^2/s]*Log[-wmw]^2 + (Log[mu^2/s]^2*Log[-wmw]^2)/2 - 
     (8*I)*Pi*Log[1 - wmw]*Log[-wmw]^2 + 4*Log[mu^2/s]*Log[1 - wmw]*
      Log[-wmw]^2 + 7*Log[1 - wmw]^2*Log[-wmw]^2 + ((4*I)/3)*Pi*Log[-wmw]^3 - 
     Log[mu^2/s]*Log[-wmw]^3 - 4*Log[1 - wmw]*Log[-wmw]^3 + 
     (7*Log[-wmw]^4)/12 - (2*I)*Pi*Log[1 - wmw]^2*Log[1 + wmw] - 
     (2*I)*Pi*Log[1 - wmw]*Log[1 + wmw]^2 - ((2*I)/3)*Pi*Log[1 + wmw]^3 - 
     2*Pi^2*PolyLog[2, wmw^2] + (2*I)*Pi*Log[mu^2/s]*PolyLog[2, wmw^2] + 
     (4*I)*Pi*Log[1 - wmw]*PolyLog[2, wmw^2] + 2*Log[mu^2/s]*Log[-wmw]*
      PolyLog[2, wmw^2] + 4*Log[1 - wmw]*Log[-wmw]*PolyLog[2, wmw^2] - 
     Log[-wmw]^2*PolyLog[2, wmw^2] - (4*I)*Pi*Log[1 + wmw]*
      PolyLog[2, wmw^2] - 4*Log[-wmw]*PolyLog[3, (1 - wmw)^(-1)] + 
     (8*I)*Pi*PolyLog[3, -wmw] - 8*Log[mu^2/s]*PolyLog[3, -wmw] - 
     16*Log[1 - wmw]*PolyLog[3, -wmw] + (8*I)*Pi*PolyLog[3, wmw] - 
     4*Log[mu^2/s]*PolyLog[3, wmw] - 8*Log[1 - wmw]*PolyLog[3, wmw] - 
     4*Log[-wmw]*PolyLog[3, wmw] + (4*I)*Pi*PolyLog[3, 
       -(wmw^2/((1 - wmw)*(1 + wmw)))] + 12*PolyLog[4, (1 - wmw)^(-1)] + 
     12*PolyLog[4, -wmw] + 16*PolyLog[4, wmw] + 
     4*PolyLog[4, -(wmw/(1 - wmw))] - 4*PolyLog[4, 1 + wmw] - 
     (2*I)*Pi*Zeta[3] - 2*Log[mu^2/s]*Zeta[3] - 4*Log[1 - wmw]*Zeta[3] + 
     4*Log[-wmw]*Zeta[3]), INT[17] -> -1 + ep^5*dummy[17, 1] + 
   ep*(-Log[mu^2/s] + Log[-x]) + ep^2*(Pi^2/12 - Log[mu^2/s]^2/2 + 
     Log[mu^2/s]*Log[-x] - Log[-x]^2/2) + 
   ep^3*((Pi^2*Log[mu^2/s])/12 - Log[mu^2/s]^3/6 - (Pi^2*Log[-x])/12 + 
     (Log[mu^2/s]^2*Log[-x])/2 - (Log[mu^2/s]*Log[-x]^2)/2 + Log[-x]^3/6 + 
     (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + (Pi^2*Log[mu^2/s]^2)/24 - 
     Log[mu^2/s]^4/24 - (Pi^2*Log[mu^2/s]*Log[-x])/12 + 
     (Log[mu^2/s]^3*Log[-x])/6 + (Pi^2*Log[-x]^2)/24 - 
     (Log[mu^2/s]^2*Log[-x]^2)/4 + (Log[mu^2/s]*Log[-x]^3)/6 - Log[-x]^4/24 + 
     (7*Log[mu^2/s]*Zeta[3])/3 - (7*Log[-x]*Zeta[3])/3), 
 INT[19] -> 4 + ep^5*dummy[19, 1] + ep*((2*I)*Pi + 4*Log[mu^2/s] - 
     2*Log[-x]) + ep^2*((-4*Pi^2)/3 + (2*I)*Pi*Log[mu^2/s] + 
     2*Log[mu^2/s]^2 - (2*I)*Pi*Log[-x] - 2*Log[mu^2/s]*Log[-x]) + 
   ep^3*((-I/6)*Pi^3 - (4*Pi^2*Log[mu^2/s])/3 + I*Pi*Log[mu^2/s]^2 + 
     (2*Log[mu^2/s]^3)/3 + (7*Pi^2*Log[-x])/6 - (2*I)*Pi*Log[mu^2/s]*
      Log[-x] - Log[mu^2/s]^2*Log[-x] + I*Pi*Log[-x]^2 + Log[-x]^3/3 - 
     (2*I)*Pi*Log[-x]*Log[1 + x] - Log[-x]^2*Log[1 + x] - 
     (2*I)*Pi*PolyLog[2, -x] - 2*Log[-x]*PolyLog[2, -x] + 2*PolyLog[3, -x] - 
     (34*Zeta[3])/3) + ep^4*((-47*Pi^4)/360 - (I/6)*Pi^3*Log[mu^2/s] - 
     (2*Pi^2*Log[mu^2/s]^2)/3 + (I/3)*Pi*Log[mu^2/s]^3 + Log[mu^2/s]^4/6 + 
     (I/6)*Pi^3*Log[-x] + (7*Pi^2*Log[mu^2/s]*Log[-x])/6 - 
     I*Pi*Log[mu^2/s]^2*Log[-x] - (Log[mu^2/s]^3*Log[-x])/3 - 
     (2*Pi^2*Log[-x]^2)/3 + I*Pi*Log[mu^2/s]*Log[-x]^2 - (I/3)*Pi*Log[-x]^3 + 
     (Log[mu^2/s]*Log[-x]^3)/3 - Log[-x]^4/4 + Pi^2*Log[-x]*Log[1 + x] - 
     (2*I)*Pi*Log[mu^2/s]*Log[-x]*Log[1 + x] + I*Pi*Log[-x]^2*Log[1 + x] - 
     Log[mu^2/s]*Log[-x]^2*Log[1 + x] + Log[-x]^3*Log[1 + x] + 
     Pi^2*PolyLog[2, -x] - (2*I)*Pi*Log[mu^2/s]*PolyLog[2, -x] - 
     2*Log[mu^2/s]*Log[-x]*PolyLog[2, -x] + Log[-x]^2*PolyLog[2, -x] + 
     (2*I)*Pi*PolyLog[3, -x] + 2*Log[mu^2/s]*PolyLog[3, -x] + 
     (2*I)*Pi*PolyLog[3, 1 + x] + 2*Log[-x]*PolyLog[3, 1 + x] - 
     2*PolyLog[4, 1 + x] - 2*PolyLog[4, (1 + x)/x] - ((20*I)/3)*Pi*Zeta[3] - 
     (34*Log[mu^2/s]*Zeta[3])/3 + (14*Log[-x]*Zeta[3])/3), 
 INT[22] -> ep^5*dummy[22, 1] + ep^2*(Pi^2/6 + Log[-x]^2/2 - 
     Log[-x]*Log[-yz] + Log[-yz]^2/2 + PolyLog[2, (x - yz)/x]) + 
   ep^3*((Pi^2*Log[mu^2/s])/6 + (Pi^2*Log[-x])/6 + (Log[mu^2/s]*Log[-x]^2)/
      2 - Log[-x]^3/2 - (Pi^2*Log[-yz])/3 - Log[mu^2/s]*Log[-x]*Log[-yz] + 
     Log[-x]^2*Log[-yz] + (Log[mu^2/s]*Log[-yz]^2)/2 - 
     (Log[-x]*Log[-yz]^2)/2 + Log[mu^2/s]*PolyLog[2, (x - yz)/x] - 
     2*Log[-x]*PolyLog[2, (x - yz)/x] + Log[-yz]*PolyLog[2, (x - yz)/x] - 
     3*PolyLog[3, (x - yz)/x] - 2*PolyLog[3, -((x - yz)/yz)] + 2*Zeta[3]) + 
   ep^4*((7*Pi^4)/180 + 2*GPL[{0, 1, 0, x/(x - yz)}, 1] + 
     (Pi^2*Log[mu^2/s]^2)/12 + (Pi^2*Log[mu^2/s]*Log[-x])/6 - 
     (Pi^2*Log[-x]^2)/24 + (Log[mu^2/s]^2*Log[-x]^2)/4 - 
     (Log[mu^2/s]*Log[-x]^3)/2 + (7*Log[-x]^4)/24 - 
     (Pi^2*Log[mu^2/s]*Log[-yz])/3 - (Pi^2*Log[-x]*Log[-yz])/12 - 
     (Log[mu^2/s]^2*Log[-x]*Log[-yz])/2 + Log[mu^2/s]*Log[-x]^2*Log[-yz] - 
     (2*Log[-x]^3*Log[-yz])/3 + (5*Pi^2*Log[-yz]^2)/24 + 
     (Log[mu^2/s]^2*Log[-yz]^2)/4 - (Log[mu^2/s]*Log[-x]*Log[-yz]^2)/2 + 
     (Log[-x]^2*Log[-yz]^2)/2 - (Log[-x]*Log[-yz]^3)/6 + Log[-yz]^4/24 - 
     (7*Pi^2*PolyLog[2, (x - yz)/x])/12 + 
     (Log[mu^2/s]^2*PolyLog[2, (x - yz)/x])/2 - 2*Log[mu^2/s]*Log[-x]*
      PolyLog[2, (x - yz)/x] + Log[-x]^2*PolyLog[2, (x - yz)/x] + 
     Log[mu^2/s]*Log[-yz]*PolyLog[2, (x - yz)/x] - 
     (Log[-yz]^2*PolyLog[2, (x - yz)/x])/2 + PolyLog[2, (x - yz)/x]^2 - 
     3*Log[mu^2/s]*PolyLog[3, (x - yz)/x] + 
     3*Log[-yz]*PolyLog[3, (x - yz)/x] - 2*Log[mu^2/s]*
      PolyLog[3, -((x - yz)/yz)] + 2*Log[-x]*PolyLog[3, -((x - yz)/yz)] + 
     PolyLog[4, (x - yz)/x] - 2*PolyLog[4, -((x - yz)/yz)] + 
     2*Log[mu^2/s]*Zeta[3] + 2*Log[-x]*Zeta[3] - 4*Log[-yz]*Zeta[3]), 
 INT[24] -> 1 + ep^5*dummy[24, 1] + ep*((2*I)*Pi + Log[mu^2/s] - Log[-x] + 
     2*Log[-yz] - 2*Log[1 + yz]) + 
   ep^2*((-19*Pi^2)/12 + (2*I)*Pi*Log[mu^2/s] + Log[mu^2/s]^2/2 - 
     (2*I)*Pi*Log[-x] - Log[mu^2/s]*Log[-x] + 2*Log[mu^2/s]*Log[-yz] - 
     Log[-x]*Log[-yz] - Log[-yz]^2/2 - (4*I)*Pi*Log[1 + yz] - 
     2*Log[mu^2/s]*Log[1 + yz] + 2*Log[-x]*Log[1 + yz] + 2*Log[1 + yz]^2 - 
     PolyLog[2, (x - yz)/x] + 4*PolyLog[2, 1 + yz]) + 
   ep^3*((-I/6)*Pi^3 - 2*GPL[{0, (1 + x)^(-1), (1 + yz)^(-1)}, 1] - 
     2*GPL[{0, (1 + yz)^(-1), (1 + x)^(-1)}, 1] - (19*Pi^2*Log[mu^2/s])/12 + 
     I*Pi*Log[mu^2/s]^2 + Log[mu^2/s]^3/6 + (19*Pi^2*Log[-x])/12 - 
     (2*I)*Pi*Log[mu^2/s]*Log[-x] - (Log[mu^2/s]^2*Log[-x])/2 + 
     I*Pi*Log[-x]^2 - (2*I)*Pi*Log[-x]*Log[1 + x] - (Pi^2*Log[-yz])/6 + 
     Log[mu^2/s]^2*Log[-yz] - Log[mu^2/s]*Log[-x]*Log[-yz] + 
     Log[-x]^2*Log[-yz] - (Log[mu^2/s]*Log[-yz]^2)/2 - 
     (Log[-x]*Log[-yz]^2)/2 + (17*Pi^2*Log[1 + yz])/6 - 
     (4*I)*Pi*Log[mu^2/s]*Log[1 + yz] - Log[mu^2/s]^2*Log[1 + yz] + 
     (4*I)*Pi*Log[-x]*Log[1 + yz] + 2*Log[mu^2/s]*Log[-x]*Log[1 + yz] - 
     Log[-x]^2*Log[1 + yz] + 2*Log[-x]*Log[1 + x]*Log[1 + yz] + 
     (4*I)*Pi*Log[1 + yz]^2 + 2*Log[mu^2/s]*Log[1 + yz]^2 - 
     2*Log[-x]*Log[1 + yz]^2 - (4*Log[1 + yz]^3)/3 - 
     (2*I)*Pi*PolyLog[2, -x] + 2*Log[1 + yz]*PolyLog[2, -x] - 
     Log[mu^2/s]*PolyLog[2, (x - yz)/x] + Log[-yz]*PolyLog[2, (x - yz)/x] + 
     4*Log[mu^2/s]*PolyLog[2, 1 + yz] - 4*Log[-x]*PolyLog[2, 1 + yz] - 
     2*Log[-yz]*PolyLog[2, 1 + yz] + 2*PolyLog[3, 1 + x] - 
     PolyLog[3, (x - yz)/x] - 2*PolyLog[3, -((x - yz)/yz)] - 
     4*PolyLog[3, 1 + yz] + 2*PolyLog[3, (1 + yz)/yz] - (7*Zeta[3])/3) + 
   ep^4*((-1751*Pi^4)/4320 + (7*GPL[{0, 1, 0, x/(x - yz)}, 1])/4 - 
     (15*GPL[{0, (1 + x)^(-1), 0, -(yz/(x - yz))}, 1])/4 - 
     2*GPL[{0, (1 + x)^(-1), 0, (1 + yz)^(-1)}, 1] - 
     (15*GPL[{0, x/(1 + x), 0, x/(x - yz)}, 1])/4 - 
     3*GPL[{0, x/(1 + x), 0, yz/(1 + yz)}, 1] - 
     (7*GPL[{0, 1 - yz, 0, (-1 + yz)/yz}, 1])/12 - 
     (5*GPL[{0, x/(x - yz), 0, x/(1 + x)}, 1])/4 - 
     GPL[{0, x/(x - yz), 0, (1 + yz)^(-1)}, 1] + 
     (7*GPL[{0, (-1 + yz)/yz, 0, 1 - yz}, 1])/12 - 
     (9*GPL[{0, -(yz/(x - yz)), 0, (1 + x)^(-1)}, 1])/4 - 
     2*GPL[{0, (1 + yz)^(-1), 0, (1 + x)^(-1)}, 1] - (I/6)*Pi^3*Log[mu^2/s] - 
     2*GPL[{0, (1 + x)^(-1), (1 + yz)^(-1)}, 1]*Log[mu^2/s] - 
     2*GPL[{0, (1 + yz)^(-1), (1 + x)^(-1)}, 1]*Log[mu^2/s] - 
     (19*Pi^2*Log[mu^2/s]^2)/24 + (I/3)*Pi*Log[mu^2/s]^3 + Log[mu^2/s]^4/24 + 
     (I/6)*Pi^3*Log[-x] - 10*GPL[{0, (1 + x)^(-1), (1 + yz)^(-1)}, 1]*
      Log[-x] + (19*Pi^2*Log[mu^2/s]*Log[-x])/12 - 
     I*Pi*Log[mu^2/s]^2*Log[-x] - (Log[mu^2/s]^3*Log[-x])/6 - 
     (43*Pi^2*Log[-x]^2)/16 + I*Pi*Log[mu^2/s]*Log[-x]^2 - 
     (I/3)*Pi*Log[-x]^3 - (23*Log[-x]^4)/16 + (17*Pi^2*Log[-x]*Log[1 + x])/
      6 - (2*I)*Pi*Log[mu^2/s]*Log[-x]*Log[1 + x] + 
     I*Pi*Log[-x]^2*Log[1 + x] + (71*Log[-x]^3*Log[1 + x])/8 - 
     (9*Log[-x]^2*Log[1 + x]^2)/2 + (7*Pi^2*Log[1 - yz]^2)/72 - 
     (7*Log[1 - yz]^4)/24 + (3*GPL[{0, (1 + x)^(-1), (1 + yz)^(-1)}, 1]*
       Log[-yz])/2 - 6*GPL[{0, (1 + yz)^(-1), (1 + x)^(-1)}, 1]*Log[-yz] - 
     (Pi^2*Log[mu^2/s]*Log[-yz])/6 + (Log[mu^2/s]^3*Log[-yz])/3 + 
     (19*Pi^2*Log[-x]*Log[-yz])/24 - (Log[mu^2/s]^2*Log[-x]*Log[-yz])/2 + 
     Log[mu^2/s]*Log[-x]^2*Log[-yz] + (25*Log[-x]^3*Log[-yz])/12 - 
     (3*Log[-x]^2*Log[1 + x]*Log[-yz])/2 - (7*Pi^2*Log[1 - yz]*Log[-yz])/36 + 
     (7*Log[1 - yz]^3*Log[-yz])/9 - (5*Pi^2*Log[-yz]^2)/144 - 
     (Log[mu^2/s]^2*Log[-yz]^2)/4 - (Log[mu^2/s]*Log[-x]*Log[-yz]^2)/2 - 
     (23*Log[-x]^2*Log[-yz]^2)/8 + (3*Log[-x]*Log[1 + x]*Log[-yz]^2)/8 - 
     (7*Log[1 - yz]^2*Log[-yz]^2)/12 - (Log[-x]*Log[-yz]^3)/12 + 
     (37*Log[-yz]^4)/144 + (I/3)*Pi^3*Log[1 + yz] + 
     (17*Pi^2*Log[mu^2/s]*Log[1 + yz])/6 - (2*I)*Pi*Log[mu^2/s]^2*
      Log[1 + yz] - (Log[mu^2/s]^3*Log[1 + yz])/3 - 
     (17*Pi^2*Log[-x]*Log[1 + yz])/6 + (4*I)*Pi*Log[mu^2/s]*Log[-x]*
      Log[1 + yz] + Log[mu^2/s]^2*Log[-x]*Log[1 + yz] - 
     (2*I)*Pi*Log[-x]^2*Log[1 + yz] - Log[mu^2/s]*Log[-x]^2*Log[1 + yz] + 
     (Log[-x]^3*Log[1 + yz])/3 + (4*I)*Pi*Log[-x]*Log[1 + x]*Log[1 + yz] + 
     2*Log[mu^2/s]*Log[-x]*Log[1 + x]*Log[1 + yz] - 
     Log[-x]^2*Log[1 + x]*Log[1 + yz] - (17*Pi^2*Log[1 + yz]^2)/6 + 
     (4*I)*Pi*Log[mu^2/s]*Log[1 + yz]^2 + Log[mu^2/s]^2*Log[1 + yz]^2 - 
     (4*I)*Pi*Log[-x]*Log[1 + yz]^2 - 2*Log[mu^2/s]*Log[-x]*Log[1 + yz]^2 + 
     Log[-x]^2*Log[1 + yz]^2 - 2*Log[-x]*Log[1 + x]*Log[1 + yz]^2 - 
     ((8*I)/3)*Pi*Log[1 + yz]^3 - (4*Log[mu^2/s]*Log[1 + yz]^3)/3 + 
     (4*Log[-x]*Log[1 + yz]^3)/3 + (2*Log[1 + yz]^4)/3 + 
     (17*Pi^2*PolyLog[2, -x])/6 - (2*I)*Pi*Log[mu^2/s]*PolyLog[2, -x] + 
     (43*Log[-x]^2*PolyLog[2, -x])/8 - 9*Log[-x]*Log[1 + x]*PolyLog[2, -x] + 
     (9*Log[-x]*Log[-yz]*PolyLog[2, -x])/4 + (3*Log[-yz]^2*PolyLog[2, -x])/
      8 + (4*I)*Pi*Log[1 + yz]*PolyLog[2, -x] + 2*Log[mu^2/s]*Log[1 + yz]*
      PolyLog[2, -x] - 2*Log[1 + yz]^2*PolyLog[2, -x] - 
     (9*PolyLog[2, -x]^2)/2 + (7*Pi^2*PolyLog[2, (1 - yz)^(-1)])/72 - 
     (7*Log[1 - yz]^2*PolyLog[2, (1 - yz)^(-1)])/12 + 
     (7*Log[1 - yz]*Log[-yz]*PolyLog[2, (1 - yz)^(-1)])/12 + 
     (3*Pi^2*PolyLog[2, 1 + yz])/2 + 2*Log[mu^2/s]^2*PolyLog[2, 1 + yz] - 
     4*Log[mu^2/s]*Log[-x]*PolyLog[2, 1 + yz] + 
     (9*Log[-x]^2*PolyLog[2, 1 + yz])/2 - 11*Log[-x]*Log[1 + x]*
      PolyLog[2, 1 + yz] - 2*Log[mu^2/s]*Log[-yz]*PolyLog[2, 1 + yz] - 
     10*Log[-x]*Log[-yz]*PolyLog[2, 1 + yz] + 
     (3*Log[-yz]^2*PolyLog[2, 1 + yz])/2 - 11*PolyLog[2, -x]*
      PolyLog[2, 1 + yz] - 2*PolyLog[2, 1 + yz]^2 - 
     (17*Pi^2*PolyLog[2, 1 - yz/x])/8 - (Log[mu^2/s]^2*PolyLog[2, 1 - yz/x])/
      2 - (33*Log[-x]^2*PolyLog[2, 1 - yz/x])/8 + 
     (25*Log[-x]*Log[1 + x]*PolyLog[2, 1 - yz/x])/2 + 
     Log[mu^2/s]*Log[-yz]*PolyLog[2, 1 - yz/x] + 4*Log[-x]*Log[-yz]*
      PolyLog[2, 1 - yz/x] - Log[-yz]^2*PolyLog[2, 1 - yz/x] + 
     (25*PolyLog[2, -x]*PolyLog[2, 1 - yz/x])/2 + 5*PolyLog[2, 1 + yz]*
      PolyLog[2, 1 - yz/x] - (13*PolyLog[2, 1 - yz/x]^2)/8 + 
     (2*I)*Pi*PolyLog[3, -x] + (15*Log[-x]*PolyLog[3, -x])/2 - 
     (15*Log[-yz]*PolyLog[3, -x])/2 - 2*Log[1 + yz]*PolyLog[3, -x] + 
     (2*I)*Pi*PolyLog[3, 1 + x] + 2*Log[mu^2/s]*PolyLog[3, 1 + x] + 
     23*Log[-x]*PolyLog[3, 1 + x] - (21*Log[-yz]*PolyLog[3, 1 + x])/2 - 
     2*Log[1 + yz]*PolyLog[3, 1 + x] + 2*Log[mu^2/s]*
      PolyLog[3, 1 + yz^(-1)] + 10*Log[-x]*PolyLog[3, 1 + yz^(-1)] - 
     (8*Log[-yz]*PolyLog[3, 1 + yz^(-1)])/3 - 2*Log[mu^2/s]*
      PolyLog[3, 1 - x/yz] - (7*Log[-x]*PolyLog[3, 1 - x/yz])/2 - 
     (Log[-yz]*PolyLog[3, 1 - x/yz])/2 - 
     (7*Log[1 - yz]*PolyLog[3, (1 - yz)^(-1)])/6 + 
     (7*Log[1 - yz]*PolyLog[3, yz/(-1 + yz)])/6 - 
     (7*Log[-yz]*PolyLog[3, yz/(-1 + yz)])/6 - 
     4*Log[mu^2/s]*PolyLog[3, 1 + yz] + 8*Log[-x]*PolyLog[3, 1 + yz] + 
     (41*Log[-yz]*PolyLog[3, 1 + yz])/6 - Log[mu^2/s]*PolyLog[3, 1 - yz/x] - 
     6*Log[-x]*PolyLog[3, 1 - yz/x] - (3*Log[-yz]*PolyLog[3, 1 - yz/x])/2 - 
     17*PolyLog[4, 1 + x^(-1)] - (3*PolyLog[4, -x])/2 - 
     17*PolyLog[4, 1 + x] + PolyLog[4, 1 + yz^(-1)] - 
     (17*PolyLog[4, 1 - x/yz])/2 - (7*PolyLog[4, (1 - yz)^(-1)])/6 - 
     (7*PolyLog[4, yz])/2 + (7*PolyLog[4, yz/(-1 + yz)])/6 + 
     11*PolyLog[4, 1 + yz] - (31*PolyLog[4, 1 - yz/x])/4 - 
     ((20*I)/3)*Pi*Zeta[3] - (7*Log[mu^2/s]*Zeta[3])/3 - 
     (11*Log[-x]*Zeta[3])/3 + (Log[-yz]*Zeta[3])/2 + 
     (20*Log[1 + yz]*Zeta[3])/3), 
 INT[28] -> ep^5*dummy[28, 1] + ep^2*(Pi^2 + Log[-wmz]^2 - 2*Log[1 + wmz]^2 - 
     (2*I)*Pi*Log[-zmz] - 2*Log[-wmz]*Log[-zmz] + 2*Log[1 + zmz]^2 - 
     2*Log[-wmz]*Log[1 - wmz*zmz] + 4*Log[1 + wmz]*Log[1 - wmz*zmz] + 
     2*Log[-zmz]*Log[1 - wmz*zmz] - 4*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     4*PolyLog[2, -zmz] - 2*PolyLog[2, wmz*zmz] + 
     4*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     2*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     4*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]) + 
   ep^3*(I*Pi^3 + 4*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1] - 
     4*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1] + 
     4*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1] + Pi^2*Log[mu^2/s] - 
     I*Pi*Log[1 - wmz]^2 + 4*Log[1 - wmz]^3 - 2*Pi^2*Log[-wmz] + 
     (4*I)*Pi*Log[1 - wmz]*Log[-wmz] - 6*Log[1 - wmz]^2*Log[-wmz] + 
     Log[mu^2/s]*Log[-wmz]^2 + 4*Log[1 - wmz]*Log[-wmz]^2 - 
     (16*Log[-wmz]^3)/3 - 2*Pi^2*Log[1 + wmz] - (2*I)*Pi*Log[1 - wmz]*
      Log[1 + wmz] + 2*Log[1 - wmz]^2*Log[1 + wmz] + 
     (2*I)*Pi*Log[-wmz]*Log[1 + wmz] - 12*Log[1 - wmz]*Log[-wmz]*
      Log[1 + wmz] + 8*Log[-wmz]^2*Log[1 + wmz] - I*Pi*Log[1 + wmz]^2 - 
     2*Log[mu^2/s]*Log[1 + wmz]^2 - 4*Log[-wmz]*Log[1 + wmz]^2 - 
     (2*Log[1 + wmz]^3)/3 + (2*Pi^2*Log[1 - zmz])/3 - 
     6*Log[1 - wmz]^2*Log[1 - zmz] - 2*Log[-wmz]^2*Log[1 - zmz] - 
     4*Log[1 - wmz]*Log[1 + wmz]*Log[1 - zmz] + 2*Log[1 + wmz]^2*
      Log[1 - zmz] + 2*Log[1 - wmz]*Log[1 - zmz]^2 - 
     2*Log[-wmz]*Log[1 - zmz]^2 + 4*Log[1 + wmz]*Log[1 - zmz]^2 - 
     (16*Log[1 - zmz]^3)/3 + Pi^2*Log[-zmz] - (2*I)*Pi*Log[mu^2/s]*
      Log[-zmz] - (6*I)*Pi*Log[1 - wmz]*Log[-zmz] - 
     Log[1 - wmz]^2*Log[-zmz] + (4*I)*Pi*Log[-wmz]*Log[-zmz] - 
     2*Log[mu^2/s]*Log[-wmz]*Log[-zmz] - 4*Log[1 - wmz]*Log[-wmz]*Log[-zmz] + 
     11*Log[-wmz]^2*Log[-zmz] + (2*I)*Pi*Log[1 + wmz]*Log[-zmz] + 
     10*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz] - 14*Log[-wmz]*Log[1 + wmz]*
      Log[-zmz] + 5*Log[1 + wmz]^2*Log[-zmz] + (4*I)*Pi*Log[1 - zmz]*
      Log[-zmz] + 4*Log[-wmz]*Log[1 - zmz]*Log[-zmz] + 
     10*Log[1 - zmz]^2*Log[-zmz] - I*Pi*Log[-zmz]^2 - 
     6*Log[-wmz]*Log[-zmz]^2 + 8*Log[1 + wmz]*Log[-zmz]^2 + 
     (4*Log[-zmz]^3)/3 - 2*Pi^2*Log[1 + zmz] + (2*I)*Pi*Log[1 - wmz]*
      Log[1 + zmz] + 2*Log[1 - wmz]^2*Log[1 + zmz] + 
     4*Log[1 - wmz]*Log[-wmz]*Log[1 + zmz] - 8*Log[-wmz]^2*Log[1 + zmz] + 
     (2*I)*Pi*Log[1 + wmz]*Log[1 + zmz] - 4*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 + zmz] + 4*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz] + 
     4*Log[1 + wmz]^2*Log[1 + zmz] - 12*Log[-wmz]*Log[1 - zmz]*Log[1 + zmz] - 
     8*Log[1 - zmz]^2*Log[1 + zmz] + (2*I)*Pi*Log[-zmz]*Log[1 + zmz] - 
     2*Log[1 - wmz]*Log[-zmz]*Log[1 + zmz] + 8*Log[-wmz]*Log[-zmz]*
      Log[1 + zmz] - 2*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz] + 
     12*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz] + 2*Log[mu^2/s]*Log[1 + zmz]^2 + 
     6*Log[1 - wmz]*Log[1 + zmz]^2 - 8*Log[-wmz]*Log[1 + zmz]^2 + 
     6*Log[1 + wmz]*Log[1 + zmz]^2 - 6*Log[1 - zmz]*Log[1 + zmz]^2 + 
     8*Log[-zmz]*Log[1 + zmz]^2 - (16*Log[1 + zmz]^3)/3 + 
     (14*Pi^2*Log[1 - wmz*zmz])/3 - 2*Log[1 - wmz]^2*Log[1 - wmz*zmz] - 
     (2*I)*Pi*Log[-wmz]*Log[1 - wmz*zmz] - 2*Log[mu^2/s]*Log[-wmz]*
      Log[1 - wmz*zmz] + 4*Log[-wmz]^2*Log[1 - wmz*zmz] - 
     (2*I)*Pi*Log[1 + wmz]*Log[1 - wmz*zmz] + 4*Log[mu^2/s]*Log[1 + wmz]*
      Log[1 - wmz*zmz] + 8*Log[1 - wmz]*Log[1 + wmz]*Log[1 - wmz*zmz] - 
     24*Log[-wmz]*Log[1 + wmz]*Log[1 - wmz*zmz] + 
     2*Log[1 + wmz]^2*Log[1 - wmz*zmz] + 4*Log[-wmz]*Log[1 - zmz]*
      Log[1 - wmz*zmz] - 8*Log[1 + wmz]*Log[1 - zmz]*Log[1 - wmz*zmz] - 
     (2*I)*Pi*Log[-zmz]*Log[1 - wmz*zmz] + 2*Log[mu^2/s]*Log[-zmz]*
      Log[1 - wmz*zmz] + 4*Log[1 - wmz]*Log[-zmz]*Log[1 - wmz*zmz] - 
     8*Log[-wmz]*Log[-zmz]*Log[1 - wmz*zmz] + 2*Log[1 + wmz]*Log[-zmz]*
      Log[1 - wmz*zmz] - 4*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz] - 
     4*Log[mu^2/s]*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     4*Log[1 - wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     8*Log[-wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] - 24*Log[1 + wmz]*Log[1 + zmz]*
      Log[1 - wmz*zmz] + 8*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     8*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 2*Log[1 + zmz]^2*
      Log[1 - wmz*zmz] - 2*Log[1 - wmz]*Log[1 - wmz*zmz]^2 + 
     8*Log[-wmz]*Log[1 - wmz*zmz]^2 + 8*Log[1 + wmz]*Log[1 - wmz*zmz]^2 + 
     12*Log[1 + zmz]*Log[1 - wmz*zmz]^2 - (22*Log[1 - wmz*zmz]^3)/3 - 
     (2*Pi^2*Log[1 + wmz^2*zmz])/3 + 2*Log[1 - wmz]^2*Log[1 + wmz^2*zmz] - 
     4*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz^2*zmz] + 
     6*Log[-wmz]^2*Log[1 + wmz^2*zmz] + (2*I)*Pi*Log[1 + wmz]*
      Log[1 + wmz^2*zmz] + 4*Log[1 - wmz]*Log[1 + wmz]*Log[1 + wmz^2*zmz] + 
     4*Log[-wmz]*Log[1 + wmz]*Log[1 + wmz^2*zmz] + 
     4*Log[1 - wmz]*Log[1 - zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[1 + wmz]*Log[1 - zmz]*Log[1 + wmz^2*zmz] - 
     (2*I)*Pi*Log[-zmz]*Log[1 + wmz^2*zmz] - 4*Log[-wmz]*Log[-zmz]*
      Log[1 + wmz^2*zmz] - 2*Log[1 + wmz]*Log[-zmz]*Log[1 + wmz^2*zmz] - 
     (2*I)*Pi*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 4*Log[1 - wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] + 12*Log[-wmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[1 + wmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 
     4*Log[1 - zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     2*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] + (2*I)*Pi*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 4*Log[1 + wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 6*Log[-zmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz] - 
     4*Log[1 + zmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz] + 
     2*Log[1 - wmz*zmz]^2*Log[1 + wmz^2*zmz] - I*Pi*Log[1 + wmz^2*zmz]^2 - 
     8*Log[-wmz]*Log[1 + wmz^2*zmz]^2 - 4*Log[1 + wmz]*Log[1 + wmz^2*zmz]^2 - 
     3*Log[-zmz]*Log[1 + wmz^2*zmz]^2 - 4*Log[1 + zmz]*Log[1 + wmz^2*zmz]^2 - 
     2*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 + (10*Log[1 + wmz^2*zmz]^3)/3 + 
     (2*I)*Pi*PolyLog[2, -wmz] + 4*Log[-wmz]*PolyLog[2, -wmz] - 
     4*Log[1 + wmz]*PolyLog[2, -wmz] - 2*Log[-zmz]*PolyLog[2, -wmz] + 
     4*Log[1 + zmz]*PolyLog[2, -wmz] + (4*I)*Pi*PolyLog[2, wmz] + 
     4*Log[-zmz]*PolyLog[2, wmz] - (2*I)*Pi*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     4*Log[-wmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     4*Log[1 + wmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     2*Log[-zmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     4*Log[1 + zmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     (2*I)*Pi*PolyLog[2, -zmz] + 4*Log[mu^2/s]*PolyLog[2, -zmz] + 
     8*Log[1 - wmz]*PolyLog[2, -zmz] - 12*Log[-wmz]*PolyLog[2, -zmz] + 
     12*Log[1 + wmz]*PolyLog[2, -zmz] + 6*Log[-zmz]*PolyLog[2, -zmz] - 
     12*Log[1 + zmz]*PolyLog[2, -zmz] + (2*I)*Pi*PolyLog[2, zmz] + 
     4*Log[-wmz]*PolyLog[2, zmz] - 4*Log[1 + wmz]*PolyLog[2, zmz] - 
     4*Log[1 - zmz]*PolyLog[2, zmz] - 2*Log[-zmz]*PolyLog[2, zmz] + 
     4*Log[1 - wmz*zmz]*PolyLog[2, zmz] - (2*I)*Pi*PolyLog[2, wmz*zmz] - 
     2*Log[mu^2/s]*PolyLog[2, wmz*zmz] - 4*Log[1 - wmz]*PolyLog[2, wmz*zmz] + 
     2*Log[-wmz]*PolyLog[2, wmz*zmz] - 4*Log[1 + wmz]*PolyLog[2, wmz*zmz] - 
     2*Log[-zmz]*PolyLog[2, wmz*zmz] + 4*Log[1 + zmz]*PolyLog[2, wmz*zmz] + 
     4*Log[mu^2/s]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     8*Log[1 - wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     8*Log[-wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     12*Log[1 + wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     4*Log[1 - zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     4*Log[-zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     8*Log[1 + zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     4*Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     2*Log[mu^2/s]*PolyLog[2, -((-wmz + zmz)/wmz)] + 
     4*Log[1 - wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     6*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] + 
     8*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] + 
     4*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     8*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     4*Log[mu^2/s]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     8*Log[1 - wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     12*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     4*Log[1 - zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     8*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     12*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     4*Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     4*Log[-wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     8*Log[1 + wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     4*Log[-zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     8*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     (2*I)*Pi*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[-wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 + wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     2*Log[-zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 + zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     (2*I)*Pi*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     4*Log[1 + wmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     4*Log[1 - zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     2*Log[-zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     4*Log[1 - wmz*zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     (2*I)*Pi*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     4*Log[1 + wmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     4*Log[1 - zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     2*Log[-zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*Log[1 - wmz*zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     (2*I)*Pi*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     2*Log[-zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     (2*I)*Pi*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     2*Log[-zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     20*PolyLog[3, (1 - wmz)^(-1)] - 4*PolyLog[3, -wmz] - 4*PolyLog[3, wmz] - 
     8*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] - 16*PolyLog[3, 1 + wmz] + 
     16*PolyLog[3, (1 - zmz)^(-1)] - 
     8*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] + 
     4*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*(1 - zmz))] + 
     4*PolyLog[3, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     32*PolyLog[3, -zmz] + 32*PolyLog[3, zmz] + 4*PolyLog[3, wmz*zmz] - 
     4*PolyLog[3, -(wmz^2*zmz)] + 
     8*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     4*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] + 
     8*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 16*PolyLog[3, 1 + zmz] - 
     8*PolyLog[3, (-wmz + zmz)/(1 - wmz)] + 
     16*PolyLog[3, -((-wmz + zmz)/wmz)] - 
     16*PolyLog[3, -((-wmz + zmz)/(1 + wmz))] + 
     8*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] + 
     8*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] - 
     8*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     12*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] + 
     8*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] - 
     4*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     8*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] - 
     4*PolyLog[3, (-wmz + zmz)/(1 + zmz)] - 
     20*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] + 
     12*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] + 
     16*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] + 
     4*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     20*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] + 
     4*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     2*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] - 
     2*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] - 
     4*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     2*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] - 
     8*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] - 
     2*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     8*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     12*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     8*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] - 
     4*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     2*PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/(wmz^2*(1 + zmz)^2))] + 
     4*PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))]) + 
   ep^4*((511*Pi^4)/72 - (4*I)*Pi*GPL[{0, wmz^(-2), -zmz^(-1)}, 1] + 
     42*GPL[{0, 0, 1 - wmz, -((1 - wmz)/wmz)}, 1] - 
     55*GPL[{0, 0, 1 - wmz, (1 + wmz)^(-1)}, 1] + 
     103*GPL[{0, 0, 1 - wmz, 1 - zmz}, 1] - 
     25*GPL[{0, 0, 1 - wmz, -((1 - zmz)/zmz)}, 1] + 
     4*GPL[{0, 0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1] - 
     24*GPL[{0, 0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1] + 
     102*GPL[{0, 0, 1 - wmz, (1 - wmz)/(1 - wmz*zmz)}, 1] + 
     36*GPL[{0, 0, 1 - wmz, (1 - wmz*zmz)/(1 + wmz)}, 1] + 
     38*GPL[{0, 0, 1 - wmz, (1 - wmz*zmz)/(1 + zmz)}, 1] - 
     8*GPL[{0, 0, 1 - wmz, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz)))}, 
       1] - 4*GPL[{0, 0, 1 - wmz, ((1 - wmz)*(1 - wmz*zmz))/(1 + wmz^2*zmz)}, 
       1] - 35*GPL[{0, 0, wmz^(-2), 1}, 1] + 
     10*GPL[{0, 0, wmz^(-2), -zmz^(-1)}, 1] - 
     6*GPL[{0, 0, wmz^(-2), -(1/(wmz^2*zmz))}, 1] + 
     98*GPL[{0, 0, wmz^(-2), 1/(wmz*zmz)}, 1] - 
     4*GPL[{0, 0, wmz^(-2), -((1 + zmz)/(-wmz^2 - zmz))}, 1] - 
     2*GPL[{0, 0, wmz^(-2), -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1] + 
     24*GPL[{0, 0, wmz^(-2), (1 + wmz^2*zmz)/(wmz^2*(1 + zmz))}, 1] - 
     60*GPL[{0, 0, -wmz^(-1), -((1 - wmz)/(wmz*(1 - zmz)))}, 1] - 
     38*GPL[{0, 0, -wmz^(-1), -zmz^(-1)}, 1] - 
     38*GPL[{0, 0, -wmz^(-1), 1/(wmz*zmz)}, 1] - 
     120*GPL[{0, 0, -wmz^(-1), -((1 - zmz)/((1 - wmz)*zmz))}, 1] - 
     4*GPL[{0, 0, -wmz^(-1), -((1 - wmz*zmz)/(wmz*(1 + zmz)))}, 1] - 
     27*GPL[{0, 0, -wmz^(-1), (1 - wmz*zmz)/(-wmz + zmz)}, 1] + 
     19*GPL[{0, 0, -wmz^(-1), -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1] + 
     83*GPL[{0, 0, wmz^(-1), zmz^(-1)}, 1] - 
     177*GPL[{0, 0, wmz^(-1), 1/(wmz*zmz)}, 1] - 
     8*GPL[{0, 0, wmz^(-1), -((1 + zmz)/(-wmz^2 - zmz))}, 1] - 
     16*GPL[{0, 0, wmz^(-1), -((1 + wmz)/(-wmz + zmz))}, 1] - 
     179*GPL[{0, 0, wmz^(-1), -((1 - zmz)/(-wmz + zmz))}, 1] - 
     52*GPL[{0, 0, wmz^(-1), (1 - zmz)/(1 - wmz*zmz)}, 1] - 
     4*GPL[{0, 0, wmz^(-1), (1 - wmz*zmz)/(1 + wmz)}, 1] + 
     4*GPL[{0, 0, wmz^(-1), -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz))}, 1] - 
     6*GPL[{0, 0, wmz^(-1), -((1 - wmz*zmz)/(-wmz + zmz))}, 1] - 
     28*GPL[{0, 0, wmz^(-1), -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1] + 
     8*GPL[{0, 0, wmz^(-1), (1 + wmz^2*zmz)/(wmz^2*(1 + zmz))}, 1] - 
     12*GPL[{0, 0, wmz^(-1), (1 + wmz^2*zmz)/(wmz*(1 + zmz))}, 1] - 
     25*GPL[{0, 0, -((1 - wmz)/wmz), -((1 - wmz)/(wmz*(1 - zmz)))}, 1] + 
     137*GPL[{0, 0, -((1 - wmz)/wmz), -((1 - zmz)/zmz)}, 1] - 
     8*GPL[{0, 0, -((1 - wmz)/wmz), (1 - wmz)/(-wmz + zmz)}, 1] - 
     24*GPL[{0, 0, -((1 - wmz)/wmz), (1 + zmz)/(-wmz + zmz)}, 1] + 
     36*GPL[{0, 0, -((1 - wmz)/wmz), -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1] - 
     34*GPL[{0, 0, -((1 - wmz)/wmz), -((1 - wmz*zmz)/(wmz*(1 + zmz)))}, 1] - 
     8*GPL[{0, 0, -((1 - wmz)/wmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1] + 
     4*GPL[{0, 0, -((1 - wmz)/wmz), (1 + wmz^2*zmz)/(wmz*(1 + wmz)*zmz)}, 
       1] - 4*GPL[{0, 0, wmz, zmz}, 1] - 
     4*GPL[{0, 0, wmz, -((wmz^2*(1 + zmz))/(-wmz^2 - zmz))}, 1] - 
     12*GPL[{0, 0, wmz, ((1 + wmz)*zmz)/(-wmz + zmz)}, 1] + 
     12*GPL[{0, 0, (1 + wmz)^(-1), -(wmz/(-wmz + zmz))}, 1] + 
     12*GPL[{0, 0, (1 + wmz)^(-1), -((1 - zmz)/(-wmz + zmz))}, 1] + 
     12*GPL[{0, 0, wmz/(1 + wmz), zmz/(-wmz + zmz)}, 1] - 
     12*GPL[{0, 0, -((1 - wmz)/(wmz*(1 - zmz))), -wmz^(-1)}, 1] - 
     12*GPL[{0, 0, -((1 - wmz)/(wmz*(1 - zmz))), -zmz^(-1)}, 1] - 
     98*GPL[{0, 0, -((1 - wmz)/(wmz*(1 - zmz))), 1/(wmz*zmz)}, 1] + 
     60*GPL[{0, 0, -((1 - wmz)/(wmz*(1 - zmz))), 
        -((1 - zmz)/((1 - wmz)*zmz))}, 1] - 
     154*GPL[{0, 0, -((1 - wmz)/(wmz*(1 - zmz))), (1 - wmz)/(-wmz + zmz)}, 
       1] + 8*GPL[{0, 0, 1 - zmz, -((1 - zmz)/zmz)}, 1] + 
     5*GPL[{0, 0, 1 - zmz, (1 + zmz)^(-1)}, 1] + 
     12*GPL[{0, 0, 1 - zmz, (1 - zmz)/(1 - wmz*zmz)}, 1] + 
     4*GPL[{0, 0, 1 - zmz, (1 - wmz*zmz)/(1 + wmz)}, 1] + 
     8*GPL[{0, 0, 1 - zmz, (1 - wmz*zmz)/(1 + zmz)}, 1] + 
     28*GPL[{0, 0, 1 - zmz, (1 + wmz^2*zmz)/(1 + zmz)}, 1] - 
     4*GPL[{0, 0, ((1 - wmz)*(1 + wmz))/(-wmz^2 - zmz), 
        ((1 - wmz)*(1 + wmz))/(wmz*(-wmz + zmz))}, 1] + 
     4*GPL[{0, 0, ((1 - wmz)*(1 + wmz))/(-wmz^2 - zmz), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1] + 
     32*GPL[{0, 0, zmz^(-2), 1}, 1] - 
     6*GPL[{0, 0, zmz^(-2), -(1/(wmz^2*zmz))}, 1] + 
     2*GPL[{0, 0, zmz^(-2), (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1] + 
     4*GPL[{0, 0, zmz^(-2), -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz))}, 1] + 
     10*GPL[{0, 0, -zmz^(-1), wmz^(-2)}, 1] + 
     8*GPL[{0, 0, -zmz^(-1), -wmz^(-1)}, 1] + 
     60*GPL[{0, 0, -zmz^(-1), -((1 - wmz)/(wmz*(1 - zmz)))}, 1] + 
     6*GPL[{0, 0, -zmz^(-1), -(1/(wmz^2*zmz))}, 1] + 
     38*GPL[{0, 0, -zmz^(-1), 1/(wmz*zmz)}, 1] - 
     44*GPL[{0, 0, -zmz^(-1), -((1 - wmz*zmz)/(-wmz + zmz))}, 1] + 
     2*GPL[{0, 0, -zmz^(-1), (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1] + 
     17*GPL[{0, 0, zmz^(-1), (1 - wmz)/(-wmz + zmz)}, 1] - 
     17*GPL[{0, 0, zmz^(-1), (1 - wmz*zmz)/(-wmz + zmz)}, 1] + 
     5*GPL[{0, 0, zmz^(-1), (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1] - 
     4*GPL[{0, 0, zmz^(-1), -((1 + wmz^2*zmz)/(-wmz^2 - zmz))}, 1] - 
     28*GPL[{0, 0, zmz^(-1), -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz))}, 1] - 
     10*GPL[{0, 0, -(1/(wmz^2*zmz)), 1}, 1] - 
     20*GPL[{0, 0, -(1/(wmz^2*zmz)), wmz^(-2)}, 1] - 
     2*GPL[{0, 0, -(1/(wmz^2*zmz)), zmz^(-2)}, 1] + 
     15*GPL[{0, 0, 1/(wmz*zmz), wmz^(-2)}, 1] - 
     48*GPL[{0, 0, 1/(wmz*zmz), -wmz^(-1)}, 1] - 
     4*GPL[{0, 0, 1/(wmz*zmz), -(1/(wmz^2*zmz))}, 1] - 
     12*GPL[{0, 0, -((1 - zmz)/zmz), -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1] + 
     8*GPL[{0, 0, -((1 - zmz)/zmz), -((1 - wmz*zmz)/(wmz*(1 + zmz)))}, 1] + 
     4*GPL[{0, 0, -((1 - zmz)/zmz), -((1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)*
           zmz))}, 1] - 12*GPL[{0, 0, -((1 - zmz)/((1 - wmz)*zmz)), 
        -wmz^(-1)}, 1] - 12*GPL[{0, 0, -((1 - zmz)/((1 - wmz)*zmz)), 
        -zmz^(-1)}, 1] - 
     4*GPL[{0, 0, zmz, -((wmz^2*(1 + zmz))/((1 - wmz)*(1 + wmz)))}, 1] + 
     4*GPL[{0, 0, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz)), 1 - wmz}, 1] + 
     4*GPL[{0, 0, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz)), 
        ((1 - wmz)*(1 + wmz)*zmz)/(-wmz + zmz)}, 1] - 
     30*GPL[{0, 0, (1 + zmz)^(-1), (1 - wmz)/(-wmz + zmz)}, 1] + 
     16*GPL[{0, 0, -(((1 - wmz)*(1 + wmz))/(wmz^2*(1 + zmz))), 
        (1 + zmz)/((1 - wmz)*(1 + wmz)*zmz)}, 1] + 
     16*GPL[{0, 0, (wmz*(1 + zmz))/(1 + wmz), 
        -((wmz^2*(1 + zmz))/(-wmz^2 - zmz))}, 1] + 
     4*GPL[{0, 0, -((wmz^2*(1 + zmz))/(-wmz^2 - zmz)), 
        (wmz*(1 + zmz))/(1 + wmz)}, 1] + 
     16*GPL[{0, 0, (1 + zmz)/((1 + wmz)*zmz), -((1 + zmz)/(-wmz^2 - zmz))}, 
       1] + 4*GPL[{0, 0, -(((1 - wmz)*(1 + wmz)*(1 - zmz)*(1 + zmz))/
          (-wmz + zmz)^2), ((1 - wmz)*(1 + wmz)*(1 - zmz))/(-wmz^2 - zmz)}, 
       1] - 8*GPL[{0, 0, -((1 + wmz)/(-wmz + zmz)), ((1 - wmz)*(1 + wmz))/
         (-wmz^2 - zmz)}, 1] - 
     4*GPL[{0, 0, ((1 - wmz)*(1 + wmz))/(wmz*(-wmz + zmz)), 
        (1 + zmz)/((1 + wmz)*zmz)}, 1] + 
     8*GPL[{0, 0, -(((1 + wmz)*(1 - zmz))/(-wmz + zmz)), 
        ((1 - wmz)*(1 + wmz)*(1 - zmz))/(-wmz^2 - zmz)}, 1] - 
     8*GPL[{0, 0, ((1 + wmz)*zmz)/(-wmz + zmz), 
        -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1] - 
     4*GPL[{0, 0, -((wmz*(1 - zmz)*(1 + zmz))/(-wmz + zmz)), 
        -((wmz^2*(1 - zmz)*(1 + zmz))/(-wmz^2 - zmz))}, 1] - 
     4*GPL[{0, 0, -((wmz*(1 - zmz)*(1 + zmz))/(-wmz + zmz)), 
        (1 + wmz^2*zmz)/(1 + wmz)}, 1] + 
     4*GPL[{0, 0, -(((1 - zmz)*(1 + zmz))/(zmz*(-wmz + zmz))), 
        (1 + wmz^2*zmz)/(wmz*(1 + wmz)*zmz)}, 1] - 
     12*GPL[{0, 0, (1 - wmz)/(1 - wmz*zmz), (1 - wmz)/(-wmz + zmz)}, 1] + 
     30*GPL[{0, 0, (1 - zmz)/(1 - wmz*zmz), -((1 - zmz)/(-wmz + zmz))}, 1] - 
     12*GPL[{0, 0, (1 - wmz*zmz)/(1 + wmz), 1 - wmz}, 1] + 
     12*GPL[{0, 0, (1 - wmz*zmz)/(1 + wmz), 1 - zmz}, 1] - 
     48*GPL[{0, 0, (1 - wmz*zmz)/(1 + wmz), (1 - wmz*zmz)/(1 + zmz)}, 1] + 
     36*GPL[{0, 0, (1 - wmz*zmz)/(1 + wmz), -((1 - wmz*zmz)/(-wmz + zmz))}, 
       1] - 4*GPL[{0, 0, (wmz*(1 - wmz*zmz))/(1 + wmz), 
        -((wmz^2*(1 - zmz)*(1 + zmz))/(-wmz^2 - zmz))}, 1] - 
     12*GPL[{0, 0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), -((1 - wmz)/wmz)}, 1] - 
     52*GPL[{0, 0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(1 + zmz)))}, 1] + 
     40*GPL[{0, 0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(-wmz + zmz))}, 1] + 
     4*GPL[{0, 0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1] + 
     8*GPL[{0, 0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1] + 
     42*GPL[{0, 0, (1 - wmz*zmz)/(1 + zmz), 1 - wmz}, 1] + 
     38*GPL[{0, 0, (1 - wmz*zmz)/(1 + zmz), 1 - zmz}, 1] + 
     12*GPL[{0, 0, -((1 - wmz*zmz)/(-wmz + zmz)), (1 + wmz^2*zmz)/
         (wmz*(1 + zmz))}, 1] - 4*GPL[{0, 0, (1 - wmz*zmz)/(-wmz + zmz), 
        -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz)))}, 1] + 
     4*GPL[{0, 0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz))}, 1] - 
     4*GPL[{0, 0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        (1 + wmz^2*zmz)/(wmz^2*(1 + zmz))}, 1] + 
     12*GPL[{0, 0, (1 - wmz*zmz)/(zmz*(-wmz + zmz)), 
        -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz))}, 1] + 
     4*GPL[{0, 0, (1 - wmz*zmz)/(zmz*(-wmz + zmz)), 
        -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz))}, 1] - 
     4*GPL[{0, 0, -((1 - wmz*zmz)^2/((1 + wmz)^2*zmz)), 
        ((1 - wmz)*(1 + wmz)*(1 - zmz))/(-wmz^2 - zmz)}, 1] - 
     2*GPL[{0, 0, -((1 - wmz*zmz)^2/((1 + wmz)^2*zmz)), 
        (1 - wmz*zmz)^2/(-wmz + zmz)^2}, 1] - 
     2*GPL[{0, 0, (1 - wmz*zmz)^2/(-wmz + zmz)^2, 
        -((1 - wmz*zmz)^2/((1 + wmz)^2*zmz))}, 1] + 
     4*GPL[{0, 0, (1 - wmz*zmz)^2/(-wmz + zmz)^2, 
        -((1 + wmz^2*zmz)/(-wmz^2 - zmz))}, 1] + 
     8*GPL[{0, 0, (1 - wmz*zmz)^2/((1 + zmz)*(1 + wmz^2*zmz)), 
        ((1 - wmz)*(1 - wmz*zmz))/(1 + wmz^2*zmz)}, 1] + 
     12*GPL[{0, 0, (1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)), 1 - zmz}, 1] + 
     12*GPL[{0, 0, (1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)), 
        (1 + wmz^2*zmz)/(1 + zmz)}, 1] - 
     8*GPL[{0, 0, -((1 + wmz^2*zmz)/(-wmz^2 - zmz)), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1] + 
     4*GPL[{0, 0, -((1 + wmz^2*zmz)/(-wmz^2 - zmz)), (1 + wmz^2*zmz)/
         (wmz*(1 + zmz))}, 1] + 
     8*GPL[{0, 0, -((1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)*zmz)), 
        -((1 - zmz)/zmz)}, 1] - 
     28*GPL[{0, 0, -((1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)*zmz)), 
        -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz))}, 1] - 
     8*GPL[{0, 0, -((1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)*zmz)), 
        (1 + wmz^2*zmz)/(wmz^2*(1 + zmz))}, 1] - 
     4*GPL[{0, 0, -((1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)*zmz)), 
        -((1 + wmz^2*zmz)/(wmz*(1 - wmz*zmz)))}, 1] + 
     4*GPL[{0, 0, (1 + wmz^2*zmz)/(wmz*(1 + wmz)*zmz), 
        -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz))}, 1] - 
     16*GPL[{0, 0, -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz)), 1}, 1] + 
     8*GPL[{0, 0, -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1] - 
     4*GPL[{0, 0, -((1 + wmz^2*zmz)/((-wmz^2 - zmz)*zmz)), 
        (1 + wmz^2*zmz)/(wmz*(1 + wmz)*zmz)}, 1] + 
     24*GPL[{0, 0, (1 + wmz^2*zmz)/(1 + zmz), 1 - zmz}, 1] + 
     8*GPL[{0, 0, (1 + wmz^2*zmz)/(1 + zmz), (1 + wmz^2*zmz)/
         ((1 - wmz)*(1 + wmz))}, 1] + 
     4*GPL[{0, 0, (1 + wmz^2*zmz)/(wmz^2*(1 + zmz)), -((1 - zmz)/zmz)}, 1] + 
     4*GPL[{0, 0, (1 + wmz^2*zmz)/(wmz^2*(1 + zmz)), 
        -((1 + wmz^2*zmz)/(-wmz^2 - zmz))}, 1] + 
     16*GPL[{0, 0, (1 + wmz^2*zmz)/(wmz^2*(1 + zmz)), 
        -((1 + wmz^2*zmz)/((1 - wmz)*(1 + wmz)*zmz))}, 1] - 
     16*GPL[{0, 0, (1 + wmz^2*zmz)/(wmz*(1 + zmz)), 
        -((1 + wmz^2*zmz)/(-wmz^2 - zmz))}, 1] - 
     4*GPL[{0, 1 - wmz, 0, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1] - 
     4*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 0, 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1] + I*Pi^3*Log[mu^2/s] + 
     4*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*Log[mu^2/s] - 
     4*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[mu^2/s] + 
     4*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[mu^2/s] + 
     (Pi^2*Log[mu^2/s]^2)/2 + (2*I)*Pi^3*Log[1 - wmz] + 
     4*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[1 - wmz] - 4*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*
      Log[1 - wmz] + 20*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[1 - wmz] - 
     28*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[1 - wmz] - 
     8*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[1 - wmz] - (67*Pi^2*Log[1 - wmz]^2)/4 - 
     I*Pi*Log[mu^2/s]*Log[1 - wmz]^2 - (2*I)*Pi*Log[1 - wmz]^3 + 
     4*Log[mu^2/s]*Log[1 - wmz]^3 + 30*Log[1 - wmz]^4 - 
     ((4*I)/3)*Pi^3*Log[-wmz] - 
     8*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[-wmz] - 16*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*
      Log[-wmz] - 4*GPL[{0, wmz^(-2), -zmz^(-1)}, 1]*Log[-wmz] - 
     16*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[-wmz] - 
     28*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[-wmz] + 
     8*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[-wmz] - 
     8*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[-wmz] - 
     16*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[-wmz] - 
     2*Pi^2*Log[mu^2/s]*Log[-wmz] + (5*Pi^2*Log[1 - wmz]*Log[-wmz])/6 + 
     (4*I)*Pi*Log[mu^2/s]*Log[1 - wmz]*Log[-wmz] + (8*I)*Pi*Log[1 - wmz]^2*
      Log[-wmz] - 6*Log[mu^2/s]*Log[1 - wmz]^2*Log[-wmz] - 
     (533*Log[1 - wmz]^3*Log[-wmz])/6 + (209*Pi^2*Log[-wmz]^2)/12 + 
     (Log[mu^2/s]^2*Log[-wmz]^2)/2 + 4*Log[mu^2/s]*Log[1 - wmz]*Log[-wmz]^2 + 
     68*Log[1 - wmz]^2*Log[-wmz]^2 - ((8*I)/3)*Pi*Log[-wmz]^3 - 
     (16*Log[mu^2/s]*Log[-wmz]^3)/3 - 58*Log[1 - wmz]*Log[-wmz]^3 + 
     (373*Log[-wmz]^4)/12 - (2*I)*Pi^3*Log[1 + wmz] + 
     16*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[1 + wmz] + 16*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[1 + wmz] + 
     12*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[1 + wmz] - 
     4*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[1 + wmz] + 
     8*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[1 + wmz] + 
     16*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[1 + wmz] - 
     2*Pi^2*Log[mu^2/s]*Log[1 + wmz] + 15*Pi^2*Log[1 - wmz]*Log[1 + wmz] - 
     (2*I)*Pi*Log[mu^2/s]*Log[1 - wmz]*Log[1 + wmz] - 
     (2*I)*Pi*Log[1 - wmz]^2*Log[1 + wmz] + 2*Log[mu^2/s]*Log[1 - wmz]^2*
      Log[1 + wmz] + (17*Log[1 - wmz]^3*Log[1 + wmz])/3 - 
     35*Pi^2*Log[-wmz]*Log[1 + wmz] + (2*I)*Pi*Log[mu^2/s]*Log[-wmz]*
      Log[1 + wmz] - (4*I)*Pi*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz] - 
     12*Log[mu^2/s]*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz] - 
     (Log[1 - wmz]^2*Log[-wmz]*Log[1 + wmz])/2 + 8*Log[mu^2/s]*Log[-wmz]^2*
      Log[1 + wmz] + 92*Log[1 - wmz]*Log[-wmz]^2*Log[1 + wmz] - 
     (110*Log[-wmz]^3*Log[1 + wmz])/3 + (35*Pi^2*Log[1 + wmz]^2)/3 - 
     I*Pi*Log[mu^2/s]*Log[1 + wmz]^2 - Log[mu^2/s]^2*Log[1 + wmz]^2 + 
     (2*I)*Pi*Log[1 - wmz]*Log[1 + wmz]^2 - 31*Log[1 - wmz]^2*
      Log[1 + wmz]^2 - (4*I)*Pi*Log[-wmz]*Log[1 + wmz]^2 - 
     4*Log[mu^2/s]*Log[-wmz]*Log[1 + wmz]^2 + 
     (159*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz]^2)/2 + 
     19*Log[-wmz]^2*Log[1 + wmz]^2 + (2*I)*Pi*Log[1 + wmz]^3 - 
     (2*Log[mu^2/s]*Log[1 + wmz]^3)/3 - (97*Log[1 - wmz]*Log[1 + wmz]^3)/3 + 
     (133*Log[-wmz]*Log[1 + wmz]^3)/2 - (391*Log[1 + wmz]^4)/12 - 
     8*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[1 - zmz] - 4*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*
      Log[1 - zmz] + 4*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[1 - zmz] + 
     12*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[1 - zmz] - 
     24*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[1 - zmz] - 
     12*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[1 - zmz] + 
     4*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[1 - zmz] + 
     (2*Pi^2*Log[mu^2/s]*Log[1 - zmz])/3 + 
     (379*Pi^2*Log[1 - wmz]*Log[1 - zmz])/6 - 6*Log[mu^2/s]*Log[1 - wmz]^2*
      Log[1 - zmz] - (75*Log[1 - wmz]^3*Log[1 - zmz])/2 - 
     (19*Pi^2*Log[-wmz]*Log[1 - zmz])/3 + 
     (319*Log[1 - wmz]^2*Log[-wmz]*Log[1 - zmz])/2 - 
     (8*I)*Pi*Log[-wmz]^2*Log[1 - zmz] - 2*Log[mu^2/s]*Log[-wmz]^2*
      Log[1 - zmz] + 81*Log[1 - wmz]*Log[-wmz]^2*Log[1 - zmz] - 
     (64*Log[-wmz]^3*Log[1 - zmz])/3 - (28*Pi^2*Log[1 + wmz]*Log[1 - zmz])/
      3 - 4*Log[mu^2/s]*Log[1 - wmz]*Log[1 + wmz]*Log[1 - zmz] - 
     44*Log[1 - wmz]^2*Log[1 + wmz]*Log[1 - zmz] + 140*Log[1 - wmz]*Log[-wmz]*
      Log[1 + wmz]*Log[1 - zmz] + 20*Log[-wmz]^2*Log[1 + wmz]*Log[1 - zmz] + 
     2*Log[mu^2/s]*Log[1 + wmz]^2*Log[1 - zmz] + 
     28*Log[1 - wmz]*Log[1 + wmz]^2*Log[1 - zmz] + 
     50*Log[-wmz]*Log[1 + wmz]^2*Log[1 - zmz] - 
     (32*Log[1 + wmz]^3*Log[1 - zmz])/3 - (439*Pi^2*Log[1 - zmz]^2)/12 + 
     2*Log[mu^2/s]*Log[1 - wmz]*Log[1 - zmz]^2 - 
     (383*Log[1 - wmz]^2*Log[1 - zmz]^2)/4 - (4*I)*Pi*Log[-wmz]*
      Log[1 - zmz]^2 - 2*Log[mu^2/s]*Log[-wmz]*Log[1 - zmz]^2 - 
     (67*Log[1 - wmz]*Log[-wmz]*Log[1 - zmz]^2)/2 - 
     4*Log[-wmz]^2*Log[1 - zmz]^2 + 4*Log[mu^2/s]*Log[1 + wmz]*
      Log[1 - zmz]^2 + 64*Log[1 - wmz]*Log[1 + wmz]*Log[1 - zmz]^2 - 
     10*Log[-wmz]*Log[1 + wmz]*Log[1 - zmz]^2 - 
     (69*Log[1 + wmz]^2*Log[1 - zmz]^2)/4 - (2*I)*Pi*Log[1 - zmz]^3 - 
     (16*Log[mu^2/s]*Log[1 - zmz]^3)/3 + (1225*Log[1 - wmz]*Log[1 - zmz]^3)/
      6 + (217*Log[-wmz]*Log[1 - zmz]^3)/3 - (8*Log[1 + wmz]*Log[1 - zmz]^3)/
      3 - (93*Log[1 - zmz]^4)/4 + (I/2)*Pi^3*Log[-zmz] + 
     4*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[-zmz] + 8*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*
      Log[-zmz] + 16*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[-zmz] + 
     12*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[-zmz] + 
     4*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[-zmz] + 
     16*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[-zmz] + 
     Pi^2*Log[mu^2/s]*Log[-zmz] - I*Pi*Log[mu^2/s]^2*Log[-zmz] - 
     (25*Pi^2*Log[1 - wmz]*Log[-zmz])/6 - (6*I)*Pi*Log[mu^2/s]*Log[1 - wmz]*
      Log[-zmz] - (8*I)*Pi*Log[1 - wmz]^2*Log[-zmz] - 
     Log[mu^2/s]*Log[1 - wmz]^2*Log[-zmz] - (59*Log[1 - wmz]^3*Log[-zmz])/2 + 
     (13*Pi^2*Log[-wmz]*Log[-zmz])/2 + (4*I)*Pi*Log[mu^2/s]*Log[-wmz]*
      Log[-zmz] - Log[mu^2/s]^2*Log[-wmz]*Log[-zmz] + 
     (8*I)*Pi*Log[1 - wmz]*Log[-wmz]*Log[-zmz] - 4*Log[mu^2/s]*Log[1 - wmz]*
      Log[-wmz]*Log[-zmz] + (123*Log[1 - wmz]^2*Log[-wmz]*Log[-zmz])/2 + 
     11*Log[mu^2/s]*Log[-wmz]^2*Log[-zmz] - 78*Log[1 - wmz]*Log[-wmz]^2*
      Log[-zmz] + (85*Log[-wmz]^3*Log[-zmz])/3 + 
     (8*Pi^2*Log[1 + wmz]*Log[-zmz])/3 + (2*I)*Pi*Log[mu^2/s]*Log[1 + wmz]*
      Log[-zmz] + (8*I)*Pi*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz] + 
     10*Log[mu^2/s]*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz] - 
     13*Log[1 - wmz]^2*Log[1 + wmz]*Log[-zmz] - (8*I)*Pi*Log[-wmz]*
      Log[1 + wmz]*Log[-zmz] - 14*Log[mu^2/s]*Log[-wmz]*Log[1 + wmz]*
      Log[-zmz] + 60*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz]*Log[-zmz] - 
     82*Log[-wmz]^2*Log[1 + wmz]*Log[-zmz] + 5*Log[mu^2/s]*Log[1 + wmz]^2*
      Log[-zmz] - 95*Log[1 - wmz]*Log[1 + wmz]^2*Log[-zmz] + 
     95*Log[-wmz]*Log[1 + wmz]^2*Log[-zmz] - 71*Log[1 + wmz]^3*Log[-zmz] + 
     (39*Pi^2*Log[1 - zmz]*Log[-zmz])/2 + (4*I)*Pi*Log[mu^2/s]*Log[1 - zmz]*
      Log[-zmz] + (8*I)*Pi*Log[1 - wmz]*Log[1 - zmz]*Log[-zmz] + 
     18*Log[1 - wmz]^2*Log[1 - zmz]*Log[-zmz] + 4*Log[mu^2/s]*Log[-wmz]*
      Log[1 - zmz]*Log[-zmz] - 158*Log[1 - wmz]*Log[-wmz]*Log[1 - zmz]*
      Log[-zmz] + 28*Log[-wmz]^2*Log[1 - zmz]*Log[-zmz] - 
     (8*I)*Pi*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz] - 
     172*Log[1 - wmz]*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz] - 
     12*Log[-wmz]*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz] - 
     11*Log[1 + wmz]^2*Log[1 - zmz]*Log[-zmz] + (2*I)*Pi*Log[1 - zmz]^2*
      Log[-zmz] + 10*Log[mu^2/s]*Log[1 - zmz]^2*Log[-zmz] - 
     (103*Log[1 - wmz]*Log[1 - zmz]^2*Log[-zmz])/2 - 
     33*Log[-wmz]*Log[1 - zmz]^2*Log[-zmz] + 14*Log[1 + wmz]*Log[1 - zmz]^2*
      Log[-zmz] - (1097*Log[1 - zmz]^3*Log[-zmz])/6 - 
     (4*Pi^2*Log[-zmz]^2)/3 - I*Pi*Log[mu^2/s]*Log[-zmz]^2 - 
     (2*I)*Pi*Log[1 - wmz]*Log[-zmz]^2 - 18*Log[1 - wmz]^2*Log[-zmz]^2 - 
     6*Log[mu^2/s]*Log[-wmz]*Log[-zmz]^2 + 50*Log[1 - wmz]*Log[-wmz]*
      Log[-zmz]^2 - 17*Log[-wmz]^2*Log[-zmz]^2 + (2*I)*Pi*Log[1 + wmz]*
      Log[-zmz]^2 + 8*Log[mu^2/s]*Log[1 + wmz]*Log[-zmz]^2 - 
     11*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz]^2 + 35*Log[-wmz]*Log[1 + wmz]*
      Log[-zmz]^2 - (75*Log[1 + wmz]^2*Log[-zmz]^2)/2 + 
     79*Log[1 - wmz]*Log[1 - zmz]*Log[-zmz]^2 - 14*Log[-wmz]*Log[1 - zmz]*
      Log[-zmz]^2 - 6*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz]^2 + 
     (201*Log[1 - zmz]^2*Log[-zmz]^2)/4 + (4*Log[mu^2/s]*Log[-zmz]^3)/3 - 
     (35*Log[1 - wmz]*Log[-zmz]^3)/3 + 6*Log[-wmz]*Log[-zmz]^3 - 
     (19*Log[1 + wmz]*Log[-zmz]^3)/3 + 2*Log[1 - zmz]*Log[-zmz]^3 - 
     (13*Log[-zmz]^4)/12 - 
     20*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[1 + zmz] - 4*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*
      Log[1 + zmz] - 16*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[1 + zmz] - 
     20*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[1 + zmz] - 
     20*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[1 + zmz] - 
     12*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[1 + zmz] - 
     2*Pi^2*Log[mu^2/s]*Log[1 + zmz] - (5*Pi^2*Log[1 - wmz]*Log[1 + zmz])/3 + 
     (2*I)*Pi*Log[mu^2/s]*Log[1 - wmz]*Log[1 + zmz] + 
     (2*I)*Pi*Log[1 - wmz]^2*Log[1 + zmz] + 2*Log[mu^2/s]*Log[1 - wmz]^2*
      Log[1 + zmz] + (58*Log[1 - wmz]^3*Log[1 + zmz])/3 + 
     (13*Pi^2*Log[-wmz]*Log[1 + zmz])/3 + (8*I)*Pi*Log[1 - wmz]*Log[-wmz]*
      Log[1 + zmz] + 4*Log[mu^2/s]*Log[1 - wmz]*Log[-wmz]*Log[1 + zmz] - 
     41*Log[1 - wmz]^2*Log[-wmz]*Log[1 + zmz] - (8*I)*Pi*Log[-wmz]^2*
      Log[1 + zmz] - 8*Log[mu^2/s]*Log[-wmz]^2*Log[1 + zmz] + 
     24*Log[1 - wmz]*Log[-wmz]^2*Log[1 + zmz] - (32*Log[-wmz]^3*Log[1 + zmz])/
      3 - (35*Pi^2*Log[1 + wmz]*Log[1 + zmz])/3 + (2*I)*Pi*Log[mu^2/s]*
      Log[1 + wmz]*Log[1 + zmz] - (4*I)*Pi*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 + zmz] - 4*Log[mu^2/s]*Log[1 - wmz]*Log[1 + wmz]*Log[1 + zmz] + 
     48*Log[1 - wmz]^2*Log[1 + wmz]*Log[1 + zmz] + 
     (8*I)*Pi*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz] + 
     4*Log[mu^2/s]*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz] - 
     96*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz] + 
     124*Log[-wmz]^2*Log[1 + wmz]*Log[1 + zmz] - (6*I)*Pi*Log[1 + wmz]^2*
      Log[1 + zmz] + 4*Log[mu^2/s]*Log[1 + wmz]^2*Log[1 + zmz] + 
     106*Log[1 - wmz]*Log[1 + wmz]^2*Log[1 + zmz] - 
     90*Log[-wmz]*Log[1 + wmz]^2*Log[1 + zmz] + 
     (170*Log[1 + wmz]^3*Log[1 + zmz])/3 + 3*Pi^2*Log[1 - zmz]*Log[1 + zmz] - 
     9*Log[1 - wmz]^2*Log[1 - zmz]*Log[1 + zmz] - (8*I)*Pi*Log[-wmz]*
      Log[1 - zmz]*Log[1 + zmz] - 12*Log[mu^2/s]*Log[-wmz]*Log[1 - zmz]*
      Log[1 + zmz] + 28*Log[1 - wmz]*Log[-wmz]*Log[1 - zmz]*Log[1 + zmz] - 
     30*Log[-wmz]^2*Log[1 - zmz]*Log[1 + zmz] + 20*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 - zmz]*Log[1 + zmz] + 4*Log[-wmz]*Log[1 + wmz]*Log[1 - zmz]*
      Log[1 + zmz] - (2*I)*Pi*Log[1 - zmz]^2*Log[1 + zmz] - 
     8*Log[mu^2/s]*Log[1 - zmz]^2*Log[1 + zmz] - 
     12*Log[1 - wmz]*Log[1 - zmz]^2*Log[1 + zmz] + 
     54*Log[-wmz]*Log[1 - zmz]^2*Log[1 + zmz] - 36*Log[1 + wmz]*
      Log[1 - zmz]^2*Log[1 + zmz] + (200*Log[1 - zmz]^3*Log[1 + zmz])/3 - 
     13*Pi^2*Log[-zmz]*Log[1 + zmz] + (2*I)*Pi*Log[mu^2/s]*Log[-zmz]*
      Log[1 + zmz] - 2*Log[mu^2/s]*Log[1 - wmz]*Log[-zmz]*Log[1 + zmz] + 
     41*Log[1 - wmz]^2*Log[-zmz]*Log[1 + zmz] + (8*I)*Pi*Log[-wmz]*Log[-zmz]*
      Log[1 + zmz] + 8*Log[mu^2/s]*Log[-wmz]*Log[-zmz]*Log[1 + zmz] - 
     208*Log[1 - wmz]*Log[-wmz]*Log[-zmz]*Log[1 + zmz] + 
     196*Log[-wmz]^2*Log[-zmz]*Log[1 + zmz] - (8*I)*Pi*Log[1 + wmz]*Log[-zmz]*
      Log[1 + zmz] - 2*Log[mu^2/s]*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz] + 
     164*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz] - 
     284*Log[-wmz]*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz] + 
     122*Log[1 + wmz]^2*Log[-zmz]*Log[1 + zmz] + (4*I)*Pi*Log[1 - zmz]*
      Log[-zmz]*Log[1 + zmz] + 12*Log[mu^2/s]*Log[1 - zmz]*Log[-zmz]*
      Log[1 + zmz] - 24*Log[1 - wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz] - 
     10*Log[-wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz] + 
     16*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz] - 
     (327*Log[1 - zmz]^2*Log[-zmz]*Log[1 + zmz])/2 - 
     (2*I)*Pi*Log[-zmz]^2*Log[1 + zmz] + 73*Log[1 - wmz]*Log[-zmz]^2*
      Log[1 + zmz] - 126*Log[-wmz]*Log[-zmz]^2*Log[1 + zmz] + 
     95*Log[1 + wmz]*Log[-zmz]^2*Log[1 + zmz] + 36*Log[1 - zmz]*Log[-zmz]^2*
      Log[1 + zmz] + (85*Log[-zmz]^3*Log[1 + zmz])/3 + 
     (11*Pi^2*Log[1 + zmz]^2)/6 + Log[mu^2/s]^2*Log[1 + zmz]^2 + 
     (4*I)*Pi*Log[1 - wmz]*Log[1 + zmz]^2 + 6*Log[mu^2/s]*Log[1 - wmz]*
      Log[1 + zmz]^2 - 36*Log[1 - wmz]^2*Log[1 + zmz]^2 - 
     (8*I)*Pi*Log[-wmz]*Log[1 + zmz]^2 - 8*Log[mu^2/s]*Log[-wmz]*
      Log[1 + zmz]^2 + 17*Log[1 - wmz]*Log[-wmz]*Log[1 + zmz]^2 + 
     (33*Log[-wmz]^2*Log[1 + zmz]^2)/2 + (4*I)*Pi*Log[1 + wmz]*
      Log[1 + zmz]^2 + 6*Log[mu^2/s]*Log[1 + wmz]*Log[1 + zmz]^2 - 
     118*Log[1 - wmz]*Log[1 + wmz]*Log[1 + zmz]^2 + 
     116*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz]^2 - 61*Log[1 + wmz]^2*
      Log[1 + zmz]^2 - (2*I)*Pi*Log[1 - zmz]*Log[1 + zmz]^2 - 
     6*Log[mu^2/s]*Log[1 - zmz]*Log[1 + zmz]^2 - 93*Log[1 - wmz]*Log[1 - zmz]*
      Log[1 + zmz]^2 + 28*Log[-wmz]*Log[1 - zmz]*Log[1 + zmz]^2 - 
     38*Log[1 + wmz]*Log[1 - zmz]*Log[1 + zmz]^2 + 
     (381*Log[1 - zmz]^2*Log[1 + zmz]^2)/4 + (6*I)*Pi*Log[-zmz]*
      Log[1 + zmz]^2 + 8*Log[mu^2/s]*Log[-zmz]*Log[1 + zmz]^2 - 
     173*Log[1 - wmz]*Log[-zmz]*Log[1 + zmz]^2 + 126*Log[-wmz]*Log[-zmz]*
      Log[1 + zmz]^2 - 172*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz]^2 - 
     (279*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz]^2)/2 - 
     (67*Log[-zmz]^2*Log[1 + zmz]^2)/2 - (2*I)*Pi*Log[1 + zmz]^3 - 
     (16*Log[mu^2/s]*Log[1 + zmz]^3)/3 - 4*Log[1 - wmz]*Log[1 + zmz]^3 + 
     (176*Log[-wmz]*Log[1 + zmz]^3)/3 + 28*Log[1 + wmz]*Log[1 + zmz]^3 + 
     (59*Log[1 - zmz]*Log[1 + zmz]^3)/3 - (15*Log[-zmz]*Log[1 + zmz]^3)/2 + 
     (33*Log[1 + zmz]^4)/4 + 
     4*GPL[{0, 1 - wmz, -(((1 - wmz)*(1 + wmz)*zmz)/(-wmz^2 - zmz))}, 1]*
      Log[1 - wmz*zmz] - 8*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[1 - wmz*zmz] - 
     4*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[1 - wmz*zmz] + 
     4*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[1 - wmz*zmz] - 
     12*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[1 - wmz*zmz] + 
     (14*Pi^2*Log[mu^2/s]*Log[1 - wmz*zmz])/3 - 
     (10*Pi^2*Log[1 - wmz]*Log[1 - wmz*zmz])/3 - 2*Log[mu^2/s]*Log[1 - wmz]^2*
      Log[1 - wmz*zmz] + (212*Log[1 - wmz]^3*Log[1 - wmz*zmz])/3 + 
     (57*Pi^2*Log[-wmz]*Log[1 - wmz*zmz])/2 - (2*I)*Pi*Log[mu^2/s]*Log[-wmz]*
      Log[1 - wmz*zmz] - Log[mu^2/s]^2*Log[-wmz]*Log[1 - wmz*zmz] - 
     (4*I)*Pi*Log[1 - wmz]*Log[-wmz]*Log[1 - wmz*zmz] - 
     166*Log[1 - wmz]^2*Log[-wmz]*Log[1 - wmz*zmz] + 
     4*Log[mu^2/s]*Log[-wmz]^2*Log[1 - wmz*zmz] + 
     112*Log[1 - wmz]*Log[-wmz]^2*Log[1 - wmz*zmz] + 
     (35*Log[-wmz]^3*Log[1 - wmz*zmz])/3 - 
     (50*Pi^2*Log[1 + wmz]*Log[1 - wmz*zmz])/3 - (2*I)*Pi*Log[mu^2/s]*
      Log[1 + wmz]*Log[1 - wmz*zmz] + 2*Log[mu^2/s]^2*Log[1 + wmz]*
      Log[1 - wmz*zmz] - (4*I)*Pi*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 - wmz*zmz] + 8*Log[mu^2/s]*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 - wmz*zmz] + 82*Log[1 - wmz]^2*Log[1 + wmz]*Log[1 - wmz*zmz] + 
     (4*I)*Pi*Log[-wmz]*Log[1 + wmz]*Log[1 - wmz*zmz] - 
     24*Log[mu^2/s]*Log[-wmz]*Log[1 + wmz]*Log[1 - wmz*zmz] - 
     210*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz]*Log[1 - wmz*zmz] + 
     98*Log[-wmz]^2*Log[1 + wmz]*Log[1 - wmz*zmz] + 
     (4*I)*Pi*Log[1 + wmz]^2*Log[1 - wmz*zmz] + 2*Log[mu^2/s]*Log[1 + wmz]^2*
      Log[1 - wmz*zmz] - 54*Log[1 - wmz]*Log[1 + wmz]^2*Log[1 - wmz*zmz] - 
     52*Log[-wmz]*Log[1 + wmz]^2*Log[1 - wmz*zmz] + 
     (170*Log[1 + wmz]^3*Log[1 - wmz*zmz])/3 + 
     (53*Pi^2*Log[1 - zmz]*Log[1 - wmz*zmz])/6 + 36*Log[1 - wmz]^2*
      Log[1 - zmz]*Log[1 - wmz*zmz] + 4*Log[mu^2/s]*Log[-wmz]*Log[1 - zmz]*
      Log[1 - wmz*zmz] + 120*Log[1 - wmz]*Log[-wmz]*Log[1 - zmz]*
      Log[1 - wmz*zmz] - 18*Log[-wmz]^2*Log[1 - zmz]*Log[1 - wmz*zmz] - 
     8*Log[mu^2/s]*Log[1 + wmz]*Log[1 - zmz]*Log[1 - wmz*zmz] - 
     140*Log[1 - wmz]*Log[1 + wmz]*Log[1 - zmz]*Log[1 - wmz*zmz] + 
     168*Log[-wmz]*Log[1 + wmz]*Log[1 - zmz]*Log[1 - wmz*zmz] + 
     30*Log[1 + wmz]^2*Log[1 - zmz]*Log[1 - wmz*zmz] - 
     (303*Log[1 - wmz]*Log[1 - zmz]^2*Log[1 - wmz*zmz])/2 - 
     19*Log[-wmz]*Log[1 - zmz]^2*Log[1 - wmz*zmz] + 
     (177*Log[1 + wmz]*Log[1 - zmz]^2*Log[1 - wmz*zmz])/2 + 
     (449*Log[1 - zmz]^3*Log[1 - wmz*zmz])/6 + 
     (23*Pi^2*Log[-zmz]*Log[1 - wmz*zmz])/6 - (2*I)*Pi*Log[mu^2/s]*Log[-zmz]*
      Log[1 - wmz*zmz] + Log[mu^2/s]^2*Log[-zmz]*Log[1 - wmz*zmz] - 
     (4*I)*Pi*Log[1 - wmz]*Log[-zmz]*Log[1 - wmz*zmz] + 
     4*Log[mu^2/s]*Log[1 - wmz]*Log[-zmz]*Log[1 - wmz*zmz] + 
     32*Log[1 - wmz]^2*Log[-zmz]*Log[1 - wmz*zmz] - 
     8*Log[mu^2/s]*Log[-wmz]*Log[-zmz]*Log[1 - wmz*zmz] + 
     16*Log[1 - wmz]*Log[-wmz]*Log[-zmz]*Log[1 - wmz*zmz] - 
     5*Log[-wmz]^2*Log[-zmz]*Log[1 - wmz*zmz] + (4*I)*Pi*Log[1 + wmz]*
      Log[-zmz]*Log[1 - wmz*zmz] + 2*Log[mu^2/s]*Log[1 + wmz]*Log[-zmz]*
      Log[1 - wmz*zmz] + 16*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz]*
      Log[1 - wmz*zmz] - 50*Log[-wmz]*Log[1 + wmz]*Log[-zmz]*
      Log[1 - wmz*zmz] + 48*Log[1 + wmz]^2*Log[-zmz]*Log[1 - wmz*zmz] - 
     4*Log[mu^2/s]*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz] + 
     14*Log[1 - wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz] + 
     110*Log[-wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz] - 
     26*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz] + 
     (127*Log[1 - zmz]^2*Log[-zmz]*Log[1 - wmz*zmz])/2 + 
     20*Log[1 - wmz]*Log[-zmz]^2*Log[1 - wmz*zmz] + 
     3*Log[-wmz]*Log[-zmz]^2*Log[1 - wmz*zmz] + 37*Log[1 + wmz]*Log[-zmz]^2*
      Log[1 - wmz*zmz] + 16*Log[1 - zmz]*Log[-zmz]^2*Log[1 - wmz*zmz] - 
     (5*Log[-zmz]^3*Log[1 - wmz*zmz])/3 + 
     (32*Pi^2*Log[1 + zmz]*Log[1 - wmz*zmz])/3 - 2*Log[mu^2/s]^2*Log[1 + zmz]*
      Log[1 - wmz*zmz] - 4*Log[mu^2/s]*Log[1 - wmz]*Log[1 + zmz]*
      Log[1 - wmz*zmz] - 50*Log[1 - wmz]^2*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     8*Log[mu^2/s]*Log[-wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     94*Log[1 - wmz]*Log[-wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     85*Log[-wmz]^2*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     24*Log[mu^2/s]*Log[1 + wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     4*Log[1 - wmz]*Log[1 + wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     12*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     22*Log[1 + wmz]^2*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     8*Log[mu^2/s]*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     150*Log[1 - wmz]*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     12*Log[-wmz]*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     52*Log[1 + wmz]*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] - 
     (217*Log[1 - zmz]^2*Log[1 + zmz]*Log[1 - wmz*zmz])/2 - 
     8*Log[mu^2/s]*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     26*Log[1 - wmz]*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     56*Log[-wmz]*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     52*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     24*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     37*Log[-zmz]^2*Log[1 + zmz]*Log[1 - wmz*zmz] + 
     2*Log[mu^2/s]*Log[1 + zmz]^2*Log[1 - wmz*zmz] + 
     76*Log[1 - wmz]*Log[1 + zmz]^2*Log[1 - wmz*zmz] - 
     92*Log[-wmz]*Log[1 + zmz]^2*Log[1 - wmz*zmz] - 
     50*Log[1 + wmz]*Log[1 + zmz]^2*Log[1 - wmz*zmz] - 
     50*Log[1 - zmz]*Log[1 + zmz]^2*Log[1 - wmz*zmz] + 
     36*Log[-zmz]*Log[1 + zmz]^2*Log[1 - wmz*zmz] + 
     38*Log[1 + zmz]^3*Log[1 - wmz*zmz] + (71*Pi^2*Log[1 - wmz*zmz]^2)/6 - 
     2*Log[mu^2/s]*Log[1 - wmz]*Log[1 - wmz*zmz]^2 - 
     125*Log[1 - wmz]^2*Log[1 - wmz*zmz]^2 + 8*Log[mu^2/s]*Log[-wmz]*
      Log[1 - wmz*zmz]^2 + 131*Log[1 - wmz]*Log[-wmz]*Log[1 - wmz*zmz]^2 - 
     (295*Log[-wmz]^2*Log[1 - wmz*zmz]^2)/4 + 8*Log[mu^2/s]*Log[1 + wmz]*
      Log[1 - wmz*zmz]^2 + 96*Log[1 - wmz]*Log[1 + wmz]*Log[1 - wmz*zmz]^2 + 
     2*Log[-wmz]*Log[1 + wmz]*Log[1 - wmz*zmz]^2 - 
     88*Log[1 + wmz]^2*Log[1 - wmz*zmz]^2 + 156*Log[1 - wmz]*Log[1 - zmz]*
      Log[1 - wmz*zmz]^2 - 139*Log[-wmz]*Log[1 - zmz]*Log[1 - wmz*zmz]^2 - 
     124*Log[1 + wmz]*Log[1 - zmz]*Log[1 - wmz*zmz]^2 - 
     (111*Log[1 - zmz]^2*Log[1 - wmz*zmz]^2)/2 - 24*Log[1 - wmz]*Log[-zmz]*
      Log[1 - wmz*zmz]^2 - (135*Log[-wmz]*Log[-zmz]*Log[1 - wmz*zmz]^2)/2 - 
     32*Log[1 + wmz]*Log[-zmz]*Log[1 - wmz*zmz]^2 - 
     35*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz]^2 - 
     (167*Log[-zmz]^2*Log[1 - wmz*zmz]^2)/4 + 12*Log[mu^2/s]*Log[1 + zmz]*
      Log[1 - wmz*zmz]^2 - 128*Log[1 - wmz]*Log[1 + zmz]*Log[1 - wmz*zmz]^2 + 
     34*Log[-wmz]*Log[1 + zmz]*Log[1 - wmz*zmz]^2 + 
     72*Log[1 + wmz]*Log[1 + zmz]*Log[1 - wmz*zmz]^2 + 
     76*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz]^2 - 
     54*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz]^2 - 
     48*Log[1 + zmz]^2*Log[1 - wmz*zmz]^2 - 
     (22*Log[mu^2/s]*Log[1 - wmz*zmz]^3)/3 + 25*Log[1 - wmz]*
      Log[1 - wmz*zmz]^3 - (50*Log[-wmz]*Log[1 - wmz*zmz]^3)/3 + 
     (80*Log[1 + wmz]*Log[1 - wmz*zmz]^3)/3 + 
     (26*Log[1 - zmz]*Log[1 - wmz*zmz]^3)/3 + 
     (83*Log[-zmz]*Log[1 - wmz*zmz]^3)/3 + 
     (46*Log[1 + zmz]*Log[1 - wmz*zmz]^3)/3 - (227*Log[1 - wmz*zmz]^4)/12 + 
     4*GPL[{0, 1 - wmz, -((wmz*(1 + zmz))/(-wmz + zmz))}, 1]*
      Log[1 + wmz^2*zmz] + 8*GPL[{0, -((1 - wmz*zmz)/((1 + wmz)*zmz)), 
        -((1 - wmz*zmz)/(wmz*(-wmz + zmz)))}, 1]*Log[1 + wmz^2*zmz] - 
     8*GPL[{0, -((1 - wmz*zmz)/(wmz*(1 + wmz)*zmz)), 
        (1 - wmz*zmz)/(zmz*(-wmz + zmz))}, 1]*Log[1 + wmz^2*zmz] + 
     20*GPL[{0, -(((1 - wmz)*(1 - wmz*zmz))/(wmz*(1 + zmz))), 
        (1 - wmz*zmz)/(-wmz + zmz)}, 1]*Log[1 + wmz^2*zmz] + 
     12*GPL[{0, (1 - wmz*zmz)/(-wmz + zmz), -(((1 - wmz)*(1 - wmz*zmz))/
          (wmz*(1 + zmz)))}, 1]*Log[1 + wmz^2*zmz] + 
     8*GPL[{0, -((1 - wmz*zmz)/(wmz*(-wmz + zmz))), 
        -((1 - wmz*zmz)/((1 + wmz)*zmz))}, 1]*Log[1 + wmz^2*zmz] - 
     (2*Pi^2*Log[mu^2/s]*Log[1 + wmz^2*zmz])/3 - 
     (4*Pi^2*Log[1 - wmz]*Log[1 + wmz^2*zmz])/3 + 
     2*Log[mu^2/s]*Log[1 - wmz]^2*Log[1 + wmz^2*zmz] + 
     (2*Pi^2*Log[-wmz]*Log[1 + wmz^2*zmz])/3 - 4*Log[mu^2/s]*Log[1 - wmz]*
      Log[-wmz]*Log[1 + wmz^2*zmz] + 8*Log[1 - wmz]^2*Log[-wmz]*
      Log[1 + wmz^2*zmz] + (8*I)*Pi*Log[-wmz]^2*Log[1 + wmz^2*zmz] + 
     6*Log[mu^2/s]*Log[-wmz]^2*Log[1 + wmz^2*zmz] - 
     18*Log[1 - wmz]*Log[-wmz]^2*Log[1 + wmz^2*zmz] + 
     14*Log[-wmz]^3*Log[1 + wmz^2*zmz] + 
     (2*Pi^2*Log[1 + wmz]*Log[1 + wmz^2*zmz])/3 + (2*I)*Pi*Log[mu^2/s]*
      Log[1 + wmz]*Log[1 + wmz^2*zmz] + (4*I)*Pi*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 + wmz^2*zmz] + 4*Log[mu^2/s]*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 + wmz^2*zmz] - 8*Log[1 - wmz]^2*Log[1 + wmz]*Log[1 + wmz^2*zmz] + 
     4*Log[mu^2/s]*Log[-wmz]*Log[1 + wmz]*Log[1 + wmz^2*zmz] + 
     8*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz]*Log[1 + wmz^2*zmz] - 
     72*Log[-wmz]^2*Log[1 + wmz]*Log[1 + wmz^2*zmz] - 
     (4*I)*Pi*Log[1 + wmz]^2*Log[1 + wmz^2*zmz] + 
     24*Log[1 - wmz]*Log[1 + wmz]^2*Log[1 + wmz^2*zmz] - 
     40*Log[-wmz]*Log[1 + wmz]^2*Log[1 + wmz^2*zmz] + 
     (44*Log[1 + wmz]^3*Log[1 + wmz^2*zmz])/3 - 
     (2*Pi^2*Log[1 - zmz]*Log[1 + wmz^2*zmz])/3 + 4*Log[mu^2/s]*Log[1 - wmz]*
      Log[1 - zmz]*Log[1 + wmz^2*zmz] - 54*Log[1 - wmz]^2*Log[1 - zmz]*
      Log[1 + wmz^2*zmz] + (8*I)*Pi*Log[-wmz]*Log[1 - zmz]*
      Log[1 + wmz^2*zmz] + 32*Log[1 - wmz]*Log[-wmz]*Log[1 - zmz]*
      Log[1 + wmz^2*zmz] + 12*Log[-wmz]^2*Log[1 - zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[mu^2/s]*Log[1 + wmz]*Log[1 - zmz]*Log[1 + wmz^2*zmz] - 
     60*Log[1 - wmz]*Log[1 + wmz]*Log[1 - zmz]*Log[1 + wmz^2*zmz] + 
     20*Log[-wmz]*Log[1 + wmz]*Log[1 - zmz]*Log[1 + wmz^2*zmz] - 
     12*Log[1 + wmz]^2*Log[1 - zmz]*Log[1 + wmz^2*zmz] - 
     42*Log[1 - wmz]*Log[1 - zmz]^2*Log[1 + wmz^2*zmz] + 
     4*Log[-wmz]*Log[1 - zmz]^2*Log[1 + wmz^2*zmz] - 
     32*Log[1 + wmz]*Log[1 - zmz]^2*Log[1 + wmz^2*zmz] - 
     24*Log[1 - zmz]^3*Log[1 + wmz^2*zmz] + 
     (38*Pi^2*Log[-zmz]*Log[1 + wmz^2*zmz])/3 - (2*I)*Pi*Log[mu^2/s]*
      Log[-zmz]*Log[1 + wmz^2*zmz] - (4*I)*Pi*Log[1 - wmz]*Log[-zmz]*
      Log[1 + wmz^2*zmz] - 8*Log[1 - wmz]^2*Log[-zmz]*Log[1 + wmz^2*zmz] - 
     4*Log[mu^2/s]*Log[-wmz]*Log[-zmz]*Log[1 + wmz^2*zmz] + 
     44*Log[1 - wmz]*Log[-wmz]*Log[-zmz]*Log[1 + wmz^2*zmz] - 
     70*Log[-wmz]^2*Log[-zmz]*Log[1 + wmz^2*zmz] + (4*I)*Pi*Log[1 + wmz]*
      Log[-zmz]*Log[1 + wmz^2*zmz] - 2*Log[mu^2/s]*Log[1 + wmz]*Log[-zmz]*
      Log[1 + wmz^2*zmz] + 8*Log[1 - wmz]*Log[1 + wmz]*Log[-zmz]*
      Log[1 + wmz^2*zmz] + 64*Log[-wmz]*Log[1 + wmz]*Log[-zmz]*
      Log[1 + wmz^2*zmz] + 4*Log[1 + wmz]^2*Log[-zmz]*Log[1 + wmz^2*zmz] + 
     (4*I)*Pi*Log[1 - zmz]*Log[-zmz]*Log[1 + wmz^2*zmz] + 
     28*Log[1 - wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 + wmz^2*zmz] - 
     8*Log[-wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 + wmz^2*zmz] + 
     36*Log[1 + wmz]*Log[1 - zmz]*Log[-zmz]*Log[1 + wmz^2*zmz] + 
     36*Log[1 - zmz]^2*Log[-zmz]*Log[1 + wmz^2*zmz] - 
     38*Log[1 - wmz]*Log[-zmz]^2*Log[1 + wmz^2*zmz] + 
     64*Log[-wmz]*Log[-zmz]^2*Log[1 + wmz^2*zmz] - 
     43*Log[1 + wmz]*Log[-zmz]^2*Log[1 + wmz^2*zmz] + 
     4*Log[1 - zmz]*Log[-zmz]^2*Log[1 + wmz^2*zmz] - 
     (47*Log[-zmz]^3*Log[1 + wmz^2*zmz])/3 + 6*Pi^2*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] - (2*I)*Pi*Log[mu^2/s]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] - (4*I)*Pi*Log[1 - wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] - 4*Log[mu^2/s]*Log[1 - wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] + 54*Log[1 - wmz]^2*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] + (8*I)*Pi*Log[-wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] + 12*Log[mu^2/s]*Log[-wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] - 12*Log[1 - wmz]*Log[-wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz] - 44*Log[-wmz]^2*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     (4*I)*Pi*Log[1 + wmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[mu^2/s]*Log[1 + wmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[1 - wmz]*Log[1 + wmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 
     36*Log[-wmz]*Log[1 + wmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 
     34*Log[1 + wmz]^2*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 
     4*Log[mu^2/s]*Log[1 - zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     60*Log[1 - wmz]*Log[1 - zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 
     64*Log[-wmz]*Log[1 - zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     20*Log[1 + wmz]*Log[1 - zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     8*Log[1 - zmz]^2*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     2*Log[mu^2/s]*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     96*Log[1 - wmz]*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] - 
     40*Log[-wmz]*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     60*Log[1 + wmz]*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     72*Log[1 - zmz]*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     43*Log[-zmz]^2*Log[1 + zmz]*Log[1 + wmz^2*zmz] + 
     4*Log[mu^2/s]*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] + 
     124*Log[1 - wmz]*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] - 
     168*Log[-wmz]*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] + 
     86*Log[1 + wmz]*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] + 
     14*Log[1 - zmz]*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] + 
     73*Log[-zmz]*Log[1 + zmz]^2*Log[1 + wmz^2*zmz] - 
     (211*Log[1 + zmz]^3*Log[1 + wmz^2*zmz])/3 - 24*Pi^2*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + (2*I)*Pi*Log[mu^2/s]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + (4*I)*Pi*Log[1 - wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 8*Log[1 - wmz]^2*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 4*Log[1 - wmz]*Log[-wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 36*Log[-wmz]^2*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - (4*I)*Pi*Log[1 + wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 4*Log[mu^2/s]*Log[1 + wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 32*Log[1 - wmz]*Log[1 + wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 44*Log[-wmz]*Log[1 + wmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 28*Log[1 + wmz]^2*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 24*Log[-wmz]*Log[1 - zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 16*Log[1 + wmz]*Log[1 - zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 6*Log[mu^2/s]*Log[-zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 8*Log[1 - wmz]*Log[-zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 28*Log[-wmz]*Log[-zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 16*Log[1 + wmz]*Log[-zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 4*Log[1 - zmz]*Log[-zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 7*Log[-zmz]^2*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 4*Log[mu^2/s]*Log[1 + zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 20*Log[1 - wmz]*Log[1 + zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 76*Log[-wmz]*Log[1 + zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 16*Log[1 - zmz]*Log[1 + zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] - 40*Log[-zmz]*Log[1 + zmz]*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 32*Log[1 + zmz]^2*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz] + 2*Log[mu^2/s]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] + 6*Log[1 - wmz]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] + 28*Log[-wmz]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] + 24*Log[1 + wmz]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] - 8*Log[1 - zmz]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] + 8*Log[-zmz]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] - 22*Log[1 + zmz]*Log[1 - wmz*zmz]^2*
      Log[1 + wmz^2*zmz] + (82*Log[1 - wmz*zmz]^3*Log[1 + wmz^2*zmz])/3 + 
     (32*Pi^2*Log[1 + wmz^2*zmz]^2)/3 - I*Pi*Log[mu^2/s]*
      Log[1 + wmz^2*zmz]^2 - (2*I)*Pi*Log[1 - wmz]*Log[1 + wmz^2*zmz]^2 - 
     24*Log[1 - wmz]^2*Log[1 + wmz^2*zmz]^2 - (8*I)*Pi*Log[-wmz]*
      Log[1 + wmz^2*zmz]^2 - 8*Log[mu^2/s]*Log[-wmz]*Log[1 + wmz^2*zmz]^2 - 
     10*Log[1 - wmz]*Log[-wmz]*Log[1 + wmz^2*zmz]^2 + 
     19*Log[-wmz]^2*Log[1 + wmz^2*zmz]^2 + (2*I)*Pi*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]^2 - 4*Log[mu^2/s]*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]^2 - 36*Log[1 - wmz]*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]^2 + 20*Log[-wmz]*Log[1 + wmz]*Log[1 + wmz^2*zmz]^2 - 
     16*Log[1 + wmz]^2*Log[1 + wmz^2*zmz]^2 - 2*Log[-wmz]*Log[1 - zmz]*
      Log[1 + wmz^2*zmz]^2 - 6*Log[1 + wmz]*Log[1 - zmz]*
      Log[1 + wmz^2*zmz]^2 + 9*Log[1 - zmz]^2*Log[1 + wmz^2*zmz]^2 - 
     (4*I)*Pi*Log[-zmz]*Log[1 + wmz^2*zmz]^2 - 3*Log[mu^2/s]*Log[-zmz]*
      Log[1 + wmz^2*zmz]^2 - 38*Log[1 - wmz]*Log[-zmz]*Log[1 + wmz^2*zmz]^2 + 
     22*Log[-wmz]*Log[-zmz]*Log[1 + wmz^2*zmz]^2 - 40*Log[1 + wmz]*Log[-zmz]*
      Log[1 + wmz^2*zmz]^2 - 40*Log[1 - zmz]*Log[-zmz]*Log[1 + wmz^2*zmz]^2 - 
     (9*Log[-zmz]^2*Log[1 + wmz^2*zmz]^2)/2 - (2*I)*Pi*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]^2 - 4*Log[mu^2/s]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]^2 - 116*Log[1 - wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]^2 + 122*Log[-wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]^2 - 52*Log[1 + wmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]^2 - 38*Log[1 - zmz]*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]^2 - 69*Log[-zmz]*Log[1 + zmz]*Log[1 + wmz^2*zmz]^2 + 
     (63*Log[1 + zmz]^2*Log[1 + wmz^2*zmz]^2)/2 - 
     2*Log[mu^2/s]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 - 
     12*Log[1 - wmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 - 
     96*Log[-wmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 - 
     52*Log[1 + wmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 - 
     8*Log[1 - zmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 + 
     10*Log[-zmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 - 
     10*Log[1 + zmz]*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^2 - 
     42*Log[1 - wmz*zmz]^2*Log[1 + wmz^2*zmz]^2 + 
     (2*I)*Pi*Log[1 + wmz^2*zmz]^3 + (10*Log[mu^2/s]*Log[1 + wmz^2*zmz]^3)/
      3 + (164*Log[1 - wmz]*Log[1 + wmz^2*zmz]^3)/3 - 
     2*Log[-wmz]*Log[1 + wmz^2*zmz]^3 + 
     (136*Log[1 + wmz]*Log[1 + wmz^2*zmz]^3)/3 + 
     (52*Log[1 - zmz]*Log[1 + wmz^2*zmz]^3)/3 + 
     (89*Log[-zmz]*Log[1 + wmz^2*zmz]^3)/3 + 
     (23*Log[1 + zmz]*Log[1 + wmz^2*zmz]^3)/3 + 
     (146*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]^3)/3 - 
     (329*Log[1 + wmz^2*zmz]^4)/12 - (64*Pi^2*PolyLog[2, -wmz])/3 + 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, -wmz] + (4*I)*Pi*Log[1 - wmz]*
      PolyLog[2, -wmz] + 29*Log[1 - wmz]^2*PolyLog[2, -wmz] + 
     4*Log[mu^2/s]*Log[-wmz]*PolyLog[2, -wmz] - 8*Log[1 - wmz]*Log[-wmz]*
      PolyLog[2, -wmz] + 4*Log[-wmz]^2*PolyLog[2, -wmz] - 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, -wmz] - 4*Log[mu^2/s]*Log[1 + wmz]*
      PolyLog[2, -wmz] + 40*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, -wmz] + 
     46*Log[-wmz]*Log[1 + wmz]*PolyLog[2, -wmz] + 
     37*Log[1 + wmz]^2*PolyLog[2, -wmz] + 8*Log[1 - wmz]*Log[1 - zmz]*
      PolyLog[2, -wmz] + 8*Log[-wmz]*Log[1 - zmz]*PolyLog[2, -wmz] + 
     8*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, -wmz] + 
     2*Log[1 - zmz]^2*PolyLog[2, -wmz] - 2*Log[mu^2/s]*Log[-zmz]*
      PolyLog[2, -wmz] + 16*Log[1 - wmz]*Log[-zmz]*PolyLog[2, -wmz] - 
     4*Log[-wmz]*Log[-zmz]*PolyLog[2, -wmz] + 16*Log[1 + wmz]*Log[-zmz]*
      PolyLog[2, -wmz] - 4*Log[1 - zmz]*Log[-zmz]*PolyLog[2, -wmz] + 
     Log[-zmz]^2*PolyLog[2, -wmz] + 4*Log[mu^2/s]*Log[1 + zmz]*
      PolyLog[2, -wmz] - 44*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, -wmz] + 
     32*Log[-wmz]*Log[1 + zmz]*PolyLog[2, -wmz] - 
     24*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, -wmz] + 
     4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, -wmz] - 
     60*Log[-zmz]*Log[1 + zmz]*PolyLog[2, -wmz] - 
     3*Log[1 + zmz]^2*PolyLog[2, -wmz] - 16*Log[1 - wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -wmz] + 60*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, -wmz] - 
     62*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, -wmz] - 
     4*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, -wmz] + 
     4*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, -wmz] + 
     14*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, -wmz] + 
     36*Log[1 - wmz*zmz]^2*PolyLog[2, -wmz] + 20*Log[1 - wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -wmz] - 20*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -wmz] + 12*Log[1 + wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -wmz] - 8*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, -wmz] + 
     28*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, -wmz] + 
     16*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, -wmz] - 
     24*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, -wmz] - 
     2*Log[1 + wmz^2*zmz]^2*PolyLog[2, -wmz] - (76*Pi^2*PolyLog[2, wmz])/3 + 
     (4*I)*Pi*Log[mu^2/s]*PolyLog[2, wmz] + (8*I)*Pi*Log[1 - wmz]*
      PolyLog[2, wmz] + (131*Log[1 - wmz]^2*PolyLog[2, wmz])/2 - 
     16*Log[1 - wmz]*Log[-wmz]*PolyLog[2, wmz] + 
     32*Log[-wmz]^2*PolyLog[2, wmz] - (8*I)*Pi*Log[1 + wmz]*PolyLog[2, wmz] + 
     56*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, wmz] + 
     14*Log[-wmz]*Log[1 + wmz]*PolyLog[2, wmz] + 35*Log[1 + wmz]^2*
      PolyLog[2, wmz] - 159*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, wmz] + 
     8*Log[-wmz]*Log[1 - zmz]*PolyLog[2, wmz] + 16*Log[1 + wmz]*Log[1 - zmz]*
      PolyLog[2, wmz] + 188*Log[1 - zmz]^2*PolyLog[2, wmz] + 
     4*Log[mu^2/s]*Log[-zmz]*PolyLog[2, wmz] + 24*Log[1 - wmz]*Log[-zmz]*
      PolyLog[2, wmz] - 48*Log[-wmz]*Log[-zmz]*PolyLog[2, wmz] + 
     32*Log[1 + wmz]*Log[-zmz]*PolyLog[2, wmz] - 60*Log[1 - zmz]*Log[-zmz]*
      PolyLog[2, wmz] + 16*Log[-zmz]^2*PolyLog[2, wmz] - 
     72*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, wmz] + 
     56*Log[-wmz]*Log[1 + zmz]*PolyLog[2, wmz] - 60*Log[1 + wmz]*Log[1 + zmz]*
      PolyLog[2, wmz] + 4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, wmz] - 
     84*Log[-zmz]*Log[1 + zmz]*PolyLog[2, wmz] + 9*Log[1 + zmz]^2*
      PolyLog[2, wmz] + 36*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, wmz] + 
     40*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, wmz] - 
     38*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, wmz] - 
     76*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, wmz] + 
     48*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, wmz] + 
     22*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, wmz] + 
     16*Log[1 - wmz*zmz]^2*PolyLog[2, wmz] + 40*Log[1 - wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, wmz] - 8*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, wmz] + 28*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz] - 
     4*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz] + 
     56*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz] + 
     20*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz] - 
     16*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz] - 
     16*Log[1 + wmz^2*zmz]^2*PolyLog[2, wmz] + 12*PolyLog[2, -wmz]*
      PolyLog[2, wmz] - 47*PolyLog[2, wmz]^2 - 
     (5*Pi^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))])/3 - 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - (4*I)*Pi*Log[1 - wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     10*Log[1 - wmz]^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - 4*Log[mu^2/s]*Log[-wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     28*Log[1 - wmz]*Log[-wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     12*Log[-wmz]^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] + 4*Log[mu^2/s]*Log[1 + wmz]*
      PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     36*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     40*Log[-wmz]*Log[1 + wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     34*Log[1 + wmz]^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - 4*Log[1 - wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     8*Log[-wmz]*Log[1 - zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     4*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     16*Log[1 - wmz]*Log[-zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     4*Log[-wmz]*Log[-zmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - 16*Log[1 + wmz]*Log[-zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     4*Log[1 - zmz]*Log[-zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     Log[-zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     (4*I)*Pi*Log[1 + zmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - 4*Log[mu^2/s]*Log[1 + zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     32*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     60*Log[-wmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     60*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     44*Log[-zmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     10*Log[1 + zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] + 8*Log[1 - wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     12*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     16*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     12*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     2*Log[1 - wmz*zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - 4*Log[1 - wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     4*Log[-wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     8*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     4*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     16*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     28*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     18*Log[1 + wmz^2*zmz]^2*PolyLog[2, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     12*PolyLog[2, wmz]*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] + 13*Pi^2*PolyLog[2, -zmz] - (2*I)*Pi*Log[mu^2/s]*
      PolyLog[2, -zmz] + 2*Log[mu^2/s]^2*PolyLog[2, -zmz] - 
     (4*I)*Pi*Log[1 - wmz]*PolyLog[2, -zmz] + 8*Log[mu^2/s]*Log[1 - wmz]*
      PolyLog[2, -zmz] - 24*Log[1 - wmz]^2*PolyLog[2, -zmz] - 
     12*Log[mu^2/s]*Log[-wmz]*PolyLog[2, -zmz] + 16*Log[1 - wmz]*Log[-wmz]*
      PolyLog[2, -zmz] + 4*Log[-wmz]^2*PolyLog[2, -zmz] + 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, -zmz] + 12*Log[mu^2/s]*Log[1 + wmz]*
      PolyLog[2, -zmz] - 32*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, -zmz] - 
     20*Log[-wmz]*Log[1 + wmz]*PolyLog[2, -zmz] + 
     3*Log[1 + wmz]^2*PolyLog[2, -zmz] - 136*Log[1 - wmz]*Log[1 - zmz]*
      PolyLog[2, -zmz] - 8*Log[-wmz]*Log[1 - zmz]*PolyLog[2, -zmz] - 
     16*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, -zmz] + 
     (203*Log[1 - zmz]^2*PolyLog[2, -zmz])/2 + 6*Log[mu^2/s]*Log[-zmz]*
      PolyLog[2, -zmz] - 8*Log[1 - wmz]*Log[-zmz]*PolyLog[2, -zmz] - 
     4*Log[-wmz]*Log[-zmz]*PolyLog[2, -zmz] - 8*Log[1 + wmz]*Log[-zmz]*
      PolyLog[2, -zmz] - 48*Log[1 - zmz]*Log[-zmz]*PolyLog[2, -zmz] + 
     Log[-zmz]^2*PolyLog[2, -zmz] - (4*I)*Pi*Log[1 + zmz]*PolyLog[2, -zmz] - 
     12*Log[mu^2/s]*Log[1 + zmz]*PolyLog[2, -zmz] - 
     4*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, -zmz] - 
     52*Log[-wmz]*Log[1 + zmz]*PolyLog[2, -zmz] + 8*Log[1 + wmz]*Log[1 + zmz]*
      PolyLog[2, -zmz] + 4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, -zmz] + 
     26*Log[-zmz]*Log[1 + zmz]*PolyLog[2, -zmz] - 
     73*Log[1 + zmz]^2*PolyLog[2, -zmz] + 120*Log[1 - wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -zmz] + 64*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, -zmz] - 
     38*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, -zmz] - 
     124*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, -zmz] + 
     36*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, -zmz] + 
     138*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, -zmz] - 
     52*Log[1 - wmz*zmz]^2*PolyLog[2, -zmz] + 36*Log[1 - wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -zmz] - 4*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -zmz] + 24*Log[1 + wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -zmz] + 16*Log[1 - zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -zmz] + 4*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -zmz] - 14*Log[1 + wmz^2*zmz]^2*PolyLog[2, -zmz] - 
     82*PolyLog[2, -wmz]*PolyLog[2, -zmz] - 22*PolyLog[2, wmz]*
      PolyLog[2, -zmz] - 39*PolyLog[2, -zmz]^2 + 5*Pi^2*PolyLog[2, zmz] + 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, zmz] + (4*I)*Pi*Log[1 - wmz]*
      PolyLog[2, zmz] - 49*Log[1 - wmz]^2*PolyLog[2, zmz] + 
     4*Log[mu^2/s]*Log[-wmz]*PolyLog[2, zmz] + 28*Log[1 - wmz]*Log[-wmz]*
      PolyLog[2, zmz] - 36*Log[-wmz]^2*PolyLog[2, zmz] - 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, zmz] - 4*Log[mu^2/s]*Log[1 + wmz]*
      PolyLog[2, zmz] - 20*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, zmz] + 
     24*Log[-wmz]*Log[1 + wmz]*PolyLog[2, zmz] - 
     (107*Log[1 + wmz]^2*PolyLog[2, zmz])/2 - 4*Log[mu^2/s]*Log[1 - zmz]*
      PolyLog[2, zmz] + 199*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, zmz] - 
     28*Log[-wmz]*Log[1 - zmz]*PolyLog[2, zmz] + 20*Log[1 + wmz]*Log[1 - zmz]*
      PolyLog[2, zmz] - 151*Log[1 - zmz]^2*PolyLog[2, zmz] - 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, zmz] - 24*Log[1 - wmz]*Log[-zmz]*
      PolyLog[2, zmz] + 40*Log[-wmz]*Log[-zmz]*PolyLog[2, zmz] - 
     24*Log[1 + wmz]*Log[-zmz]*PolyLog[2, zmz] - 26*Log[1 - zmz]*Log[-zmz]*
      PolyLog[2, zmz] - 11*Log[-zmz]^2*PolyLog[2, zmz] - 
     (4*I)*Pi*Log[1 + zmz]*PolyLog[2, zmz] + 52*Log[1 - wmz]*Log[1 + zmz]*
      PolyLog[2, zmz] - 68*Log[-wmz]*Log[1 + zmz]*PolyLog[2, zmz] + 
     44*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, zmz] + 
     12*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, zmz] + 
     22*Log[-zmz]*Log[1 + zmz]*PolyLog[2, zmz] + 
     (55*Log[1 + zmz]^2*PolyLog[2, zmz])/2 + 4*Log[mu^2/s]*Log[1 - wmz*zmz]*
      PolyLog[2, zmz] - 101*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, zmz] + 
     36*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, zmz] + 
     87*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, zmz] + 
     69*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, zmz] + 
     4*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, zmz] - 
     99*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, zmz] + 
     2*Log[1 - wmz*zmz]^2*PolyLog[2, zmz] - 16*Log[1 - wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, zmz] + 4*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, zmz] - 24*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, zmz] - 
     16*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, zmz] - 
     16*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, zmz] + 
     8*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, zmz] + 
     8*Log[1 + wmz^2*zmz]^2*PolyLog[2, zmz] + 8*PolyLog[2, -wmz]*
      PolyLog[2, zmz] + 93*PolyLog[2, wmz]*PolyLog[2, zmz] - 
     16*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, zmz] + 35*PolyLog[2, -zmz]*PolyLog[2, zmz] - 
     78*PolyLog[2, zmz]^2 + (101*Pi^2*PolyLog[2, wmz*zmz])/6 - 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, wmz*zmz] - 
     Log[mu^2/s]^2*PolyLog[2, wmz*zmz] - (4*I)*Pi*Log[1 - wmz]*
      PolyLog[2, wmz*zmz] - 4*Log[mu^2/s]*Log[1 - wmz]*PolyLog[2, wmz*zmz] - 
     43*Log[1 - wmz]^2*PolyLog[2, wmz*zmz] + 2*Log[mu^2/s]*Log[-wmz]*
      PolyLog[2, wmz*zmz] + 94*Log[1 - wmz]*Log[-wmz]*PolyLog[2, wmz*zmz] - 
     3*Log[-wmz]^2*PolyLog[2, wmz*zmz] + (4*I)*Pi*Log[1 + wmz]*
      PolyLog[2, wmz*zmz] - 4*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, wmz*zmz] - 
     4*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, wmz*zmz] + 
     48*Log[-wmz]*Log[1 + wmz]*PolyLog[2, wmz*zmz] - 
     52*Log[1 + wmz]^2*PolyLog[2, wmz*zmz] + 166*Log[1 - wmz]*Log[1 - zmz]*
      PolyLog[2, wmz*zmz] + 4*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, wmz*zmz] - 
     107*Log[1 - zmz]^2*PolyLog[2, wmz*zmz] - 2*Log[mu^2/s]*Log[-zmz]*
      PolyLog[2, wmz*zmz] - 4*Log[1 - wmz]*Log[-zmz]*PolyLog[2, wmz*zmz] + 
     4*Log[-wmz]*Log[-zmz]*PolyLog[2, wmz*zmz] - 4*Log[1 + wmz]*Log[-zmz]*
      PolyLog[2, wmz*zmz] + 64*Log[1 - zmz]*Log[-zmz]*PolyLog[2, wmz*zmz] - 
     Log[-zmz]^2*PolyLog[2, wmz*zmz] + 4*Log[mu^2/s]*Log[1 + zmz]*
      PolyLog[2, wmz*zmz] + 24*Log[1 - wmz]*Log[1 + zmz]*
      PolyLog[2, wmz*zmz] + 8*Log[-wmz]*Log[1 + zmz]*PolyLog[2, wmz*zmz] + 
     8*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, wmz*zmz] - 
     4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, wmz*zmz] + 
     12*Log[-zmz]*Log[1 + zmz]*PolyLog[2, wmz*zmz] + 
     70*Log[1 + zmz]^2*PolyLog[2, wmz*zmz] - 52*Log[1 - wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, wmz*zmz] - 162*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, wmz*zmz] + 116*Log[1 + wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, wmz*zmz] + 64*Log[1 - zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, wmz*zmz] - 56*Log[-zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, wmz*zmz] - 140*Log[1 + zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, wmz*zmz] + 8*Log[1 - wmz*zmz]^2*PolyLog[2, wmz*zmz] - 
     28*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] + 
     8*Log[-wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] - 
     20*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] - 
     4*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] - 
     16*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] - 
     8*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] + 
     8*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, wmz*zmz] + 
     10*Log[1 + wmz^2*zmz]^2*PolyLog[2, wmz*zmz] + 
     48*PolyLog[2, -wmz]*PolyLog[2, wmz*zmz] + 98*PolyLog[2, wmz]*
      PolyLog[2, wmz*zmz] + 142*PolyLog[2, -zmz]*PolyLog[2, wmz*zmz] + 
     6*PolyLog[2, zmz]*PolyLog[2, wmz*zmz] - 73*PolyLog[2, wmz*zmz]^2 + 
     4*Pi^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     2*Log[mu^2/s]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     8*Log[mu^2/s]*Log[1 - wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     14*Log[1 - wmz]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     8*Log[mu^2/s]*Log[-wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     4*Log[1 - wmz]*Log[-wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     14*Log[-wmz]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     12*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     32*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     32*Log[-wmz]*Log[1 + wmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     22*Log[1 + wmz]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     4*Log[mu^2/s]*Log[1 - zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     160*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     16*Log[-wmz]*Log[1 - zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     40*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     (125*Log[1 - zmz]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)])/2 + 
     4*Log[mu^2/s]*Log[-zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     4*Log[1 - wmz]*Log[-zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     12*Log[-wmz]*Log[-zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     12*Log[1 + wmz]*Log[-zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     18*Log[1 - zmz]*Log[-zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     2*Log[-zmz]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     8*Log[mu^2/s]*Log[1 + zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     4*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     8*Log[-wmz]*Log[1 + zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     12*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     8*Log[-zmz]*Log[1 + zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     82*Log[1 + zmz]^2*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     4*Log[mu^2/s]*Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     140*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/
        (1 + zmz)] + 28*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 68*Log[1 + wmz]*
      Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     92*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     52*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     156*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, ((1 + wmz)*zmz)/
        (1 + zmz)] - 44*Log[1 - wmz*zmz]^2*PolyLog[2, 
       ((1 + wmz)*zmz)/(1 + zmz)] + 16*Log[1 - wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 24*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     24*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, ((1 + wmz)*zmz)/
        (1 + zmz)] + 8*Log[1 + zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 16*Log[1 + wmz^2*zmz]^2*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 34*PolyLog[2, -wmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 6*PolyLog[2, wmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 
     4*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 110*PolyLog[2, -zmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 87*PolyLog[2, zmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] + 136*PolyLog[2, wmz*zmz]*
      PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)] - 
     76*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]^2 - 
     (19*Pi^2*PolyLog[2, -((-wmz + zmz)/wmz)])/6 + 
     Log[mu^2/s]^2*PolyLog[2, -((-wmz + zmz)/wmz)] + 
     4*Log[mu^2/s]*Log[1 - wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     (151*Log[1 - wmz]^2*PolyLog[2, -((-wmz + zmz)/wmz)])/2 - 
     6*Log[mu^2/s]*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] + 
     16*Log[1 - wmz]*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     Log[-wmz]^2*PolyLog[2, -((-wmz + zmz)/wmz)] + 8*Log[mu^2/s]*Log[1 + wmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 36*Log[1 - wmz]*Log[1 + wmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 20*Log[-wmz]*Log[1 + wmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 34*Log[1 + wmz]^2*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 107*Log[1 - wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 8*Log[-wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 12*Log[1 + wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 134*Log[1 - zmz]^2*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 4*Log[mu^2/s]*Log[-zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 12*Log[1 - wmz]*Log[-zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 12*Log[1 + wmz]*Log[-zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 4*Log[1 - zmz]*Log[-zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 2*Log[-zmz]^2*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 8*Log[mu^2/s]*Log[1 + zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 20*Log[1 - wmz]*Log[1 + zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 40*Log[-wmz]*Log[1 + zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 16*Log[1 + wmz]*Log[1 + zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 48*Log[-zmz]*Log[1 + zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 18*Log[1 + zmz]^2*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 8*Log[1 - wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 4*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 48*Log[1 + wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 8*Log[-zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 28*Log[1 + zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 44*Log[1 - wmz*zmz]^2*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 8*Log[1 - wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 4*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 4*Log[1 + wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 12*Log[1 - zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 16*Log[-zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 8*Log[1 + zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/wmz)] + 12*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     4*Log[1 + wmz^2*zmz]^2*PolyLog[2, -((-wmz + zmz)/wmz)] + 
     24*PolyLog[2, wmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     16*PolyLog[2, zmz]*PolyLog[2, -((-wmz + zmz)/wmz)] - 
     4*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, -((-wmz + zmz)/wmz)] - 
     (28*Pi^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))])/3 - 
     2*Log[mu^2/s]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     8*Log[mu^2/s]*Log[1 - wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     16*Log[1 - wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     12*Log[mu^2/s]*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     20*Log[1 - wmz]*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     38*Log[-wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     16*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     64*Log[-wmz]*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     12*Log[1 + wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     4*Log[mu^2/s]*Log[1 - zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     168*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     20*Log[-wmz]*Log[1 - zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     40*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     (125*Log[1 - zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))])/2 - 
     8*Log[mu^2/s]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*Log[1 - wmz]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     44*Log[-wmz]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*Log[1 + wmz]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     22*Log[1 - zmz]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     12*Log[-zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     12*Log[mu^2/s]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     32*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*Log[-wmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     40*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     8*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     4*Log[-zmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     60*Log[1 + zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     4*Log[mu^2/s]*Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     144*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 + wmz))] - 16*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 4*Log[1 + wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 108*Log[1 - zmz]*
      Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     68*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     152*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 + wmz))] + 76*Log[1 - wmz*zmz]^2*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 24*Log[1 - wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*Log[-wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     20*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 + wmz))] - 36*Log[1 - zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 12*Log[-zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 8*Log[1 + zmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     4*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 + wmz))] + 16*Log[1 + wmz^2*zmz]^2*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 18*PolyLog[2, -wmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 6*PolyLog[2, wmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 54*PolyLog[2, -zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 71*PolyLog[2, zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 100*PolyLog[2, wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] + 
     88*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, -((-wmz + zmz)/(1 + wmz))] - 
     16*PolyLog[2, -((-wmz + zmz)/wmz)]*PolyLog[2, 
       -((-wmz + zmz)/(1 + wmz))] - 20*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]^
       2 + (155*Pi^2*PolyLog[2, -((-wmz + zmz)/(1 - zmz))])/6 - 
     (171*Log[1 - wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - zmz))])/2 - 
     34*Log[1 + wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] + 
     291*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     313*Log[1 - zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] + 
     155*Log[1 - zmz]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] + 
     34*Log[1 + zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     120*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - zmz))] + 68*Log[1 + wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - zmz))] + 120*Log[1 - zmz]*
      Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     52*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     68*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] + 
     68*PolyLog[2, -zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     77*PolyLog[2, zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     98*PolyLog[2, wmz*zmz]*PolyLog[2, -((-wmz + zmz)/(1 - zmz))] + 
     68*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     68*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, -((-wmz + zmz)/(1 - zmz))] - 
     30*PolyLog[2, -((-wmz + zmz)/(1 - zmz))]^2 - 
     (8*Pi^2*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))])/3 + 
     24*Log[1 - wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     38*Log[1 - wmz]*Log[-wmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     8*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     36*Log[-wmz]*Log[1 + wmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     14*Log[1 + wmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     158*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] - 8*Log[1 + wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     (237*Log[1 - zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))])/2 - 
     52*Log[1 - zmz]*Log[-zmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     8*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     16*Log[-wmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     16*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     22*Log[-zmz]*Log[1 + zmz]*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     68*Log[1 + zmz]^2*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     128*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] + 44*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     52*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] - 124*Log[1 - zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     74*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] + 104*Log[1 + zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 24*Log[1 - wmz*zmz]^2*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     8*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] + 8*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     8*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] + 8*Log[1 - zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     16*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz + zmz)/(1 - wmz*zmz))] - 4*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 10*Log[1 + wmz^2*zmz]^2*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 44*PolyLog[2, -wmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 16*PolyLog[2, wmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 112*PolyLog[2, -zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 41*PolyLog[2, zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 142*PolyLog[2, wmz*zmz]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     108*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     36*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     68*PolyLog[2, -((-wmz + zmz)/(1 - zmz))]*
      PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     16*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))]^2 + 
     (7*Pi^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)])/3 - 
     4*Log[1 - wmz]^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     4*Log[mu^2/s]*Log[-wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     8*Log[1 - wmz]*Log[-wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     8*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     4*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     24*Log[-wmz]*Log[1 + wmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     26*Log[1 + wmz]^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     136*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     8*Log[-wmz]*Log[1 - zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     8*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     (189*Log[1 - zmz]^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)])/2 + 
     4*Log[mu^2/s]*Log[-zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     4*Log[-wmz]*Log[-zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     12*Log[1 + wmz]*Log[-zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     6*Log[1 - zmz]*Log[-zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     2*Log[-zmz]^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     8*Log[mu^2/s]*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     8*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     8*Log[-wmz]*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     28*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     8*Log[-zmz]*Log[1 + zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     46*Log[1 + zmz]^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     112*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       (-wmz + zmz)/(1 - wmz*zmz)] + 16*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 64*Log[1 + wmz]*
      Log[1 - wmz*zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     132*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       (-wmz + zmz)/(1 - wmz*zmz)] - 52*Log[-zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 44*Log[1 + zmz]*
      Log[1 - wmz*zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     4*Log[1 - wmz*zmz]^2*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     12*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (-wmz + zmz)/(1 - wmz*zmz)] - 4*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 16*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     20*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (-wmz + zmz)/(1 - wmz*zmz)] - 12*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 8*Log[1 + wmz^2*zmz]^2*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 19*PolyLog[2, -wmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 11*PolyLog[2, wmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     4*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 57*PolyLog[2, -zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 104*PolyLog[2, zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 83*PolyLog[2, wmz*zmz]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     80*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     4*PolyLog[2, -((-wmz + zmz)/wmz)]*PolyLog[2, 
       (-wmz + zmz)/(1 - wmz*zmz)] - 72*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     68*PolyLog[2, -((-wmz + zmz)/(1 - zmz))]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] + 
     93*PolyLog[2, -((-wmz + zmz)/(1 - wmz*zmz))]*
      PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)] - 
     29*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)]^2 - 
     (14*Pi^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)])/3 - 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     (4*I)*Pi*Log[1 - wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     2*Log[1 - wmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[mu^2/s]*Log[-wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 - wmz]*Log[-wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[-wmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[-wmz]*Log[1 + wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     2*Log[1 + wmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - wmz]*Log[-zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[-wmz]*Log[-zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 + wmz]*Log[-zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     Log[-zmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[mu^2/s]*Log[1 + zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     8*Log[-wmz]*Log[1 + zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     20*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     20*Log[-zmz]*Log[1 + zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 + zmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     12*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     8*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     2*Log[1 - wmz*zmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (1 + wmz)/(1 + wmz^2*zmz)] + 4*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 16*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (1 + wmz)/(1 + wmz^2*zmz)] - 16*Log[-zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 8*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 + wmz^2*zmz]^2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, -wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, wmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, zmz]*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] - 
     8*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)] + 
     2*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)]^2 + 
     (7*Pi^2*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))])/3 - 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     (4*I)*Pi*Log[1 - wmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     2*Log[1 - wmz]^2*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     (8*I)*Pi*Log[-wmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     12*Log[1 - wmz]*Log[-wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 32*Log[-wmz]^2*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     4*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 12*Log[1 - wmz]*Log[1 + wmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     36*Log[-wmz]*Log[1 + wmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 8*Log[1 + wmz]^2*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     4*Log[mu^2/s]*Log[1 - zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 32*Log[1 - wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     20*Log[-wmz]*Log[1 - zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 24*Log[1 + wmz]*Log[1 - zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     32*Log[1 - zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     20*Log[1 - wmz]*Log[-zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 36*Log[-wmz]*Log[-zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     28*Log[1 + wmz]*Log[-zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 4*Log[1 - zmz]*Log[-zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     11*Log[-zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     (4*I)*Pi*Log[1 + zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     44*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 60*Log[-wmz]*Log[1 + zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     36*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 16*Log[1 - zmz]*Log[1 + zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     28*Log[-zmz]*Log[1 + zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 12*Log[1 + zmz]^2*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     4*Log[mu^2/s]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 16*Log[1 - wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     32*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 4*Log[1 + wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     16*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 16*Log[1 + zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     2*Log[1 - wmz*zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     16*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 24*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     24*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 8*Log[-zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     4*Log[1 + zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 8*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     6*Log[1 + wmz^2*zmz]^2*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     16*PolyLog[2, -wmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     12*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     24*PolyLog[2, -zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     4*PolyLog[2, wmz*zmz]*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     4*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     20*PolyLog[2, -((-wmz + zmz)/wmz)]*PolyLog[2, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     28*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     4*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     4*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)]*
      PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     6*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))]^2 - 
     7*Pi^2*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] + (4*I)*Pi*Log[1 - wmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     6*Log[1 - wmz]^2*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     20*Log[1 - wmz]*Log[-wmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] + 34*Log[-wmz]^2*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - (4*I)*Pi*Log[1 + wmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     4*Log[mu^2/s]*Log[1 + wmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     20*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 32*Log[-wmz]*Log[1 + wmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     12*Log[1 + wmz]^2*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     4*Log[mu^2/s]*Log[1 - zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     28*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 28*Log[-wmz]*Log[1 - zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     20*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*Log[1 - zmz]^2*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] + 24*Log[1 - wmz]*Log[-zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     40*Log[-wmz]*Log[-zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] + 24*Log[1 + wmz]*Log[-zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     36*Log[1 - zmz]*Log[-zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] + 11*Log[-zmz]^2*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + (4*I)*Pi*Log[1 + zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     52*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 68*Log[-wmz]*Log[1 + zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     44*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     12*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 40*Log[-zmz]*Log[1 + zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     14*Log[1 + zmz]^2*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*Log[mu^2/s]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     36*Log[-wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     4*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 2*Log[1 - wmz*zmz]^2*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*Log[-wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     24*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*Log[1 - zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 8*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] - 8*Log[1 + wmz^2*zmz]^2*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     12*PolyLog[2, -wmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] - 8*PolyLog[2, wmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     20*PolyLog[2, -zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] - 20*PolyLog[2, zmz]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*PolyLog[2, wmz*zmz]*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] - 4*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     16*PolyLog[2, -((-wmz + zmz)/wmz)]*PolyLog[2, 
       -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     12*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     4*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))]*
      PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     12*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))]^2 + 
     (5*Pi^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)])/3 + 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     (4*I)*Pi*Log[1 - wmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - wmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz]*Log[-wmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     28*Log[-wmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     44*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     16*Log[-wmz]*Log[1 + wmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     14*Log[1 + wmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     12*Log[-wmz]*Log[1 - zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - zmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     20*Log[1 - wmz]*Log[-zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     36*Log[-wmz]*Log[-zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     28*Log[1 + wmz]*Log[-zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 - zmz]*Log[-zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     11*Log[-zmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     (4*I)*Pi*Log[1 + zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     80*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     60*Log[-wmz]*Log[1 + zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     52*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     92*Log[-zmz]*Log[1 + zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     28*Log[1 + zmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     12*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - zmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     24*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 + zmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     2*Log[1 - wmz*zmz]^2*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     48*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (1 + zmz)/(1 + wmz^2*zmz)] - 52*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 12*Log[1 + wmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     48*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz*zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (1 + zmz)/(1 + wmz^2*zmz)] - 44*PolyLog[2, -wmz]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 56*PolyLog[2, wmz]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     12*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 4*PolyLog[2, -zmz]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 4*PolyLog[2, zmz]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 24*PolyLog[2, wmz*zmz]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     4*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     20*PolyLog[2, -((-wmz + zmz)/wmz)]*PolyLog[2, 
       (1 + zmz)/(1 + wmz^2*zmz)] - 28*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, (-wmz + zmz)/(1 - wmz*zmz)]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     24*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     12*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] + 
     32*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))]*
      PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)] - 
     26*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)]^2 - 
     (8*Pi^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)])/3 - 
     (2*I)*Pi*Log[mu^2/s]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     (4*I)*Pi*Log[1 - wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     6*Log[1 - wmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz]*Log[-wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     4*Log[-wmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     (4*I)*Pi*Log[1 + wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     28*Log[1 - wmz]*Log[1 + wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     16*Log[-wmz]*Log[1 + wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 + wmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 - wmz]*Log[1 - zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     12*Log[-wmz]*Log[1 - zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 + wmz]*Log[1 - zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     6*Log[1 - zmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     2*Log[mu^2/s]*Log[-zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 + wmz]*Log[-zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 - zmz]*Log[-zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     Log[-zmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     36*Log[1 - wmz]*Log[1 + zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     28*Log[-wmz]*Log[1 + zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 + wmz]*Log[1 + zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 - zmz]*Log[1 + zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     28*Log[-zmz]*Log[1 + zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 + zmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     12*Log[1 - wmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 - wmz*zmz)/
        (1 + wmz^2*zmz)] + 8*Log[-wmz]*Log[1 - wmz*zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 + wmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 - wmz*zmz)/
        (1 + wmz^2*zmz)] + 12*Log[1 - zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     12*Log[-zmz]*Log[1 - wmz*zmz]*PolyLog[2, (1 - wmz*zmz)/
        (1 + wmz^2*zmz)] + 12*Log[1 + zmz]*Log[1 - wmz*zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 2*Log[1 - wmz*zmz]^2*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     20*Log[1 - wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, 
       (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 12*Log[-wmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 + wmz]*Log[1 + wmz^2*zmz]*PolyLog[2, (1 - wmz*zmz)/
        (1 + wmz^2*zmz)] + 4*Log[1 - zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     12*Log[-zmz]*Log[1 + wmz^2*zmz]*PolyLog[2, (1 - wmz*zmz)/
        (1 + wmz^2*zmz)] - 4*Log[1 + zmz]*Log[1 + wmz^2*zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 8*Log[1 - wmz*zmz]*
      Log[1 + wmz^2*zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     2*Log[1 + wmz^2*zmz]^2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     16*PolyLog[2, -wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, wmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 4*PolyLog[2, -zmz]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     8*PolyLog[2, zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*PolyLog[2, wmz*zmz]*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     4*PolyLog[2, ((1 + wmz)*zmz)/(1 + zmz)]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     4*PolyLog[2, -((-wmz + zmz)/wmz)]*PolyLog[2, (1 - wmz*zmz)/
        (1 + wmz^2*zmz)] + 16*PolyLog[2, -((-wmz + zmz)/(1 + wmz))]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*PolyLog[2, (1 + wmz)/(1 + wmz^2*zmz)]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     8*PolyLog[2, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*PolyLog[2, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     16*PolyLog[2, (1 + zmz)/(1 + wmz^2*zmz)]*
      PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     2*PolyLog[2, (1 - wmz*zmz)/(1 + wmz^2*zmz)]^2 - 
     20*Log[mu^2/s]*PolyLog[3, (1 - wmz)^(-1)] - 317*Log[1 - wmz]*
      PolyLog[3, (1 - wmz)^(-1)] + 299*Log[-wmz]*PolyLog[3, (1 - wmz)^(-1)] + 
     52*Log[1 + wmz]*PolyLog[3, (1 - wmz)^(-1)] + 
     477*Log[1 - zmz]*PolyLog[3, (1 - wmz)^(-1)] + 
     49*Log[-zmz]*PolyLog[3, (1 - wmz)^(-1)] + 48*Log[1 + zmz]*
      PolyLog[3, (1 - wmz)^(-1)] - 51*Log[1 - wmz*zmz]*
      PolyLog[3, (1 - wmz)^(-1)] - 24*Log[1 + wmz^2*zmz]*
      PolyLog[3, (1 - wmz)^(-1)] + (32*I)*Pi*PolyLog[3, -wmz] - 
     4*Log[mu^2/s]*PolyLog[3, -wmz] - 59*Log[1 - wmz]*PolyLog[3, -wmz] + 
     164*Log[-wmz]*PolyLog[3, -wmz] - 14*Log[1 + wmz]*PolyLog[3, -wmz] + 
     625*Log[1 - zmz]*PolyLog[3, -wmz] - 90*Log[-zmz]*PolyLog[3, -wmz] + 
     42*Log[1 + zmz]*PolyLog[3, -wmz] + 158*Log[1 - wmz*zmz]*
      PolyLog[3, -wmz] - 188*Log[1 + wmz^2*zmz]*PolyLog[3, -wmz] + 
     (32*I)*Pi*PolyLog[3, wmz] - 4*Log[mu^2/s]*PolyLog[3, wmz] - 
     534*Log[1 - wmz]*PolyLog[3, wmz] + 200*Log[-wmz]*PolyLog[3, wmz] + 
     32*Log[1 + wmz]*PolyLog[3, wmz] + 1095*Log[1 - zmz]*PolyLog[3, wmz] - 
     158*Log[-zmz]*PolyLog[3, wmz] + 22*Log[1 + zmz]*PolyLog[3, wmz] + 
     130*Log[1 - wmz*zmz]*PolyLog[3, wmz] - 168*Log[1 + wmz^2*zmz]*
      PolyLog[3, wmz] - 8*Log[mu^2/s]*PolyLog[3, 
       -(wmz^2/((1 - wmz)*(1 + wmz)))] - 70*Log[1 - wmz]*
      PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] + 
     31*Log[-wmz]*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] - 
     4*Log[1 + wmz]*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] + 
     148*Log[1 - zmz]*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] - 
     30*Log[-zmz]*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] + 
     16*Log[1 + zmz]*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] - 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -(wmz^2/((1 - wmz)*(1 + wmz)))] - 
     16*Log[mu^2/s]*PolyLog[3, 1 + wmz] - 128*Log[1 - wmz]*
      PolyLog[3, 1 + wmz] + 148*Log[-wmz]*PolyLog[3, 1 + wmz] - 
     8*Log[1 + wmz]*PolyLog[3, 1 + wmz] + 284*Log[1 - zmz]*
      PolyLog[3, 1 + wmz] - 36*Log[-zmz]*PolyLog[3, 1 + wmz] + 
     32*Log[1 + zmz]*PolyLog[3, 1 + wmz] - 24*Log[1 + wmz^2*zmz]*
      PolyLog[3, 1 + wmz] + (8*I)*Pi*PolyLog[3, (1 - zmz)^(-1)] + 
     16*Log[mu^2/s]*PolyLog[3, (1 - zmz)^(-1)] - 
     25*Log[1 - wmz]*PolyLog[3, (1 - zmz)^(-1)] + 
     44*Log[-wmz]*PolyLog[3, (1 - zmz)^(-1)] + 36*Log[1 + wmz]*
      PolyLog[3, (1 - zmz)^(-1)] - 136*Log[1 - zmz]*
      PolyLog[3, (1 - zmz)^(-1)] + 137*Log[-zmz]*PolyLog[3, (1 - zmz)^(-1)] - 
     20*Log[1 + zmz]*PolyLog[3, (1 - zmz)^(-1)] + 9*Log[1 - wmz*zmz]*
      PolyLog[3, (1 - zmz)^(-1)] - 8*Log[mu^2/s]*
      PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] + 122*Log[1 - wmz]*
      PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] - 
     16*Log[-wmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] - 
     16*Log[1 + wmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] + 
     16*Log[1 - zmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] - 
     94*Log[-zmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] + 
     4*Log[1 + zmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] - 
     158*Log[1 - wmz*zmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] - 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((wmz*(1 - zmz))/(1 - wmz))] + 
     12*Log[1 - wmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     16*Log[-wmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     12*Log[1 + wmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     24*Log[1 - zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     12*Log[-zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     8*Log[1 + zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] - 
     8*Log[1 - wmz*zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] - 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     4*Log[mu^2/s]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
         (1 - zmz))] - 32*Log[1 - wmz]*PolyLog[3, (-wmz^2 - zmz)/
        ((1 - wmz)*(1 + wmz)*(1 - zmz))] + 8*Log[-wmz]*
      PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*(1 - zmz))] - 
     8*Log[1 + wmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
         (1 - zmz))] - 48*Log[1 - zmz]*PolyLog[3, (-wmz^2 - zmz)/
        ((1 - wmz)*(1 + wmz)*(1 - zmz))] + 12*Log[-zmz]*
      PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*(1 - zmz))] - 
     16*Log[1 + zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
         (1 - zmz))] + 4*Log[1 - wmz*zmz]*PolyLog[3, 
       (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*(1 - zmz))] + 
     20*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
         (1 - zmz))] + 4*Log[mu^2/s]*PolyLog[3, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     24*Log[1 - wmz]*PolyLog[3, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] + 16*Log[-wmz]*PolyLog[3, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     32*Log[1 + wmz]*PolyLog[3, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] - 12*Log[1 - zmz]*PolyLog[3, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     12*Log[-zmz]*PolyLog[3, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     12*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*
          zmz))] + 20*Log[1 + wmz^2*zmz]*PolyLog[3, 
       -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] + 
     (12*I)*Pi*PolyLog[3, -zmz] + 32*Log[mu^2/s]*PolyLog[3, -zmz] - 
     152*Log[1 - wmz]*PolyLog[3, -zmz] + 154*Log[-wmz]*PolyLog[3, -zmz] + 
     120*Log[1 + wmz]*PolyLog[3, -zmz] - 40*Log[1 - zmz]*PolyLog[3, -zmz] + 
     158*Log[-zmz]*PolyLog[3, -zmz] - 24*Log[1 + zmz]*PolyLog[3, -zmz] + 
     76*Log[1 - wmz*zmz]*PolyLog[3, -zmz] + 14*Log[1 + wmz^2*zmz]*
      PolyLog[3, -zmz] + (16*I)*Pi*PolyLog[3, zmz] + 
     32*Log[mu^2/s]*PolyLog[3, zmz] - 111*Log[1 - wmz]*PolyLog[3, zmz] + 
     182*Log[-wmz]*PolyLog[3, zmz] - 11*Log[1 + wmz]*PolyLog[3, zmz] + 
     35*Log[1 - zmz]*PolyLog[3, zmz] + 142*Log[-zmz]*PolyLog[3, zmz] - 
     7*Log[1 + zmz]*PolyLog[3, zmz] - 45*Log[1 - wmz*zmz]*PolyLog[3, zmz] + 
     72*Log[1 + wmz^2*zmz]*PolyLog[3, zmz] + 4*Log[mu^2/s]*
      PolyLog[3, wmz*zmz] - 9*Log[1 - wmz]*PolyLog[3, wmz*zmz] + 
     8*Log[-wmz]*PolyLog[3, wmz*zmz] - 66*Log[1 + wmz]*PolyLog[3, wmz*zmz] - 
     75*Log[1 - zmz]*PolyLog[3, wmz*zmz] - 12*Log[-zmz]*PolyLog[3, wmz*zmz] - 
     38*Log[1 + zmz]*PolyLog[3, wmz*zmz] + 155*Log[1 - wmz*zmz]*
      PolyLog[3, wmz*zmz] - 28*Log[1 + wmz^2*zmz]*PolyLog[3, wmz*zmz] - 
     (4*I)*Pi*PolyLog[3, -(wmz^2*zmz)] - 4*Log[mu^2/s]*
      PolyLog[3, -(wmz^2*zmz)] - 22*Log[1 - wmz]*PolyLog[3, -(wmz^2*zmz)] - 
     8*Log[-wmz]*PolyLog[3, -(wmz^2*zmz)] - 2*Log[1 + wmz]*
      PolyLog[3, -(wmz^2*zmz)] + 4*Log[1 - zmz]*PolyLog[3, -(wmz^2*zmz)] + 
     8*Log[-zmz]*PolyLog[3, -(wmz^2*zmz)] + 12*Log[1 + zmz]*
      PolyLog[3, -(wmz^2*zmz)] - 32*Log[1 - wmz*zmz]*
      PolyLog[3, -(wmz^2*zmz)] + 12*Log[1 + wmz^2*zmz]*
      PolyLog[3, -(wmz^2*zmz)] + 8*Log[mu^2/s]*
      PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] + 
     70*Log[1 - wmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     86*Log[-wmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     8*Log[1 + wmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     53*Log[1 - zmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] + 
     30*Log[-zmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     28*Log[1 + zmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     22*Log[1 - wmz*zmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -(((1 - wmz)*zmz)/(1 - zmz))] - 
     (4*I)*Pi*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] + 
     36*Log[1 - wmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] - 
     20*Log[-wmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] + 
     68*Log[1 + wmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] + 
     8*Log[1 - zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] + 
     44*Log[-zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] + 
     4*Log[1 + zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] - 
     36*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] - 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + zmz))] - 
     (4*I)*Pi*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] + 
     12*Log[1 - wmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] - 
     8*Log[-wmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] + 
     16*Log[1 + wmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] + 
     8*Log[1 - zmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] + 
     12*Log[-zmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] + 
     40*Log[1 + zmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] - 
     24*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] - 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] + 
     (4*I)*Pi*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*(1 + zmz)))] + 
     4*Log[1 - wmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*
          (1 + zmz)))] + 8*Log[-wmz]*PolyLog[3, 
       -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*(1 + zmz)))] - 
     4*Log[1 + wmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*
          (1 + zmz)))] - 4*Log[-zmz]*PolyLog[3, 
       -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*(1 + zmz)))] + 
     8*Log[1 + zmz]*PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*
          (1 + zmz)))] - 4*Log[1 + wmz^2*zmz]*
      PolyLog[3, -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*(1 + zmz)))] - 
     (4*I)*Pi*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] - 
     4*Log[mu^2/s]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] + 
     52*Log[1 - wmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] - 
     28*Log[-wmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] + 
     36*Log[1 + wmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] - 
     8*Log[1 - zmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] + 
     60*Log[-zmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] + 
     8*Log[1 + zmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] - 
     4*Log[1 - wmz*zmz]*PolyLog[3, ((-wmz^2 - zmz)*zmz)/
        ((1 - zmz)*(1 + zmz))] - 40*Log[1 + wmz^2*zmz]*
      PolyLog[3, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] + 
     (4*I)*Pi*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 
     8*Log[mu^2/s]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] - 
     20*Log[1 - wmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 
     20*Log[-wmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 
     4*Log[1 + wmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] - 
     58*Log[1 - zmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 
     47*Log[-zmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] - 
     16*Log[1 + zmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -(zmz^2/((1 - zmz)*(1 + zmz)))] + 
     (4*I)*Pi*PolyLog[3, 1 + zmz] + 16*Log[mu^2/s]*PolyLog[3, 1 + zmz] - 
     10*Log[1 - wmz]*PolyLog[3, 1 + zmz] + 36*Log[-wmz]*PolyLog[3, 1 + zmz] + 
     8*Log[1 + wmz]*PolyLog[3, 1 + zmz] - 146*Log[1 - zmz]*
      PolyLog[3, 1 + zmz] + 84*Log[-zmz]*PolyLog[3, 1 + zmz] - 
     32*Log[1 + zmz]*PolyLog[3, 1 + zmz] + 24*Log[1 + wmz^2*zmz]*
      PolyLog[3, 1 + zmz] - 8*Log[mu^2/s]*PolyLog[3, 
       (-wmz + zmz)/(1 - wmz)] - 10*Log[1 - wmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] + 86*Log[-wmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] - 16*Log[1 + wmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] - 75*Log[1 - zmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] + 73*Log[-zmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] + 4*Log[1 + zmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] + 60*Log[1 - wmz*zmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] - 12*Log[1 + wmz^2*zmz]*
      PolyLog[3, (-wmz + zmz)/(1 - wmz)] + 16*Log[mu^2/s]*
      PolyLog[3, -((-wmz + zmz)/wmz)] + 43*Log[1 - wmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] + 12*Log[-wmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] + 44*Log[1 + wmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] + 88*Log[1 - zmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] + 42*Log[-zmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] - 28*Log[1 + zmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] + 7*Log[1 - wmz*zmz]*
      PolyLog[3, -((-wmz + zmz)/wmz)] - 16*Log[mu^2/s]*
      PolyLog[3, -((-wmz + zmz)/(1 + wmz))] - 118*Log[1 - wmz]*
      PolyLog[3, -((-wmz + zmz)/(1 + wmz))] + 102*Log[-wmz]*
      PolyLog[3, -((-wmz + zmz)/(1 + wmz))] - 52*Log[1 + wmz]*
      PolyLog[3, -((-wmz + zmz)/(1 + wmz))] + 152*Log[1 - zmz]*
      PolyLog[3, -((-wmz + zmz)/(1 + wmz))] - 
     86*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(1 + wmz))] - 
     4*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(1 + wmz))] + 
     56*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(1 + wmz))] + 
     8*Log[mu^2/s]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] + 
     74*Log[1 - wmz]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] - 
     62*Log[-wmz]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] + 
     8*Log[1 + wmz]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] - 
     148*Log[1 - zmz]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] + 
     30*Log[-zmz]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] + 
     24*Log[1 + zmz]*PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] - 
     52*Log[1 - wmz*zmz]*PolyLog[3, (wmz*(-wmz + zmz))/
        ((1 - wmz)*(1 + wmz))] + 20*Log[1 + wmz^2*zmz]*
      PolyLog[3, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] + 
     8*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] + 
     40*Log[1 - wmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] + 
     16*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] - 
     8*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] - 
     281*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] + 
     145*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] - 
     28*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] + 
     60*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz + zmz)/(1 - zmz))] - 
     8*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     15*Log[1 - wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     16*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     16*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     104*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     42*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] + 
     4*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] + 
     60*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     12*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] + 
     20*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] - 
     28*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] + 
     24*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] - 
     4*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] + 
     44*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] + 
     4*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] - 
     20*Log[1 + wmz^2*zmz]*PolyLog[3, 
       -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] + 
     Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/zmz] + 
     82*Log[-wmz]*PolyLog[3, (-wmz + zmz)/zmz] + 
     36*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/zmz] + 
     286*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/zmz] - 
     30*Log[-zmz]*PolyLog[3, (-wmz + zmz)/zmz] + 
     4*Log[1 + zmz]*PolyLog[3, (-wmz + zmz)/zmz] + 
     7*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/zmz] - 
     24*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/zmz] + 
     8*Log[mu^2/s]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] + 
     27*Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] - 
     86*Log[-wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] - 
     8*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] - 
     302*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] + 
     30*Log[-zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] - 
     28*Log[1 + zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] + 
     60*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*zmz)] - 
     4*Log[mu^2/s]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] + 
     22*Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     70*Log[-wmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     48*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     140*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] + 
     22*Log[-zmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     36*Log[1 + zmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] + 
     68*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] + 
     16*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     8*Log[mu^2/s]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] - 
     66*Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] + 
     70*Log[-wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] + 
     12*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] + 
     152*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] - 
     14*Log[-zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] + 
     36*Log[1 + zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] - 
     56*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] + 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*
         zmz)] - 4*Log[mu^2/s]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] - 
     36*Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] + 
     28*Log[-wmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] - 
     40*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] - 
     38*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] - 
     6*Log[-zmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] + 
     28*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/(1 + zmz)] - 
     80*Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] + 
     66*Log[-wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] - 
     24*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] + 
     18*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] + 
     22*Log[-zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] + 
     24*Log[1 + zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] + 
     8*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] - 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] - 
     20*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] + 
     8*Log[1 - wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] - 
     12*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] - 
     36*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] + 
     70*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] - 
     38*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] + 
     12*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] + 
     36*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] - 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 + zmz)))] + 
     12*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] - 
     20*Log[1 - wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] + 
     8*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] + 
     20*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] - 
     62*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] + 
     46*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] - 
     28*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] - 
     12*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*
          (1 + zmz)))] + 20*Log[1 + wmz^2*zmz]*
      PolyLog[3, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] + 
     16*Log[mu^2/s]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] + 
     114*Log[1 - wmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] - 
     66*Log[-wmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] - 
     64*Log[1 + wmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] - 
     168*Log[1 - zmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] - 
     30*Log[-zmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] + 
     32*Log[1 + zmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] + 
     28*Log[1 - wmz*zmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] + 
     4*Log[1 + wmz^2*zmz]*PolyLog[3, (1 + wmz)/(1 - wmz*zmz)] - 
     10*Log[1 - wmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] + 
     86*Log[-wmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] - 
     64*Log[1 + wmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] + 
     140*Log[1 - zmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] - 
     38*Log[-zmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] + 
     72*Log[1 + zmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] + 
     16*Log[1 - wmz*zmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] - 
     24*Log[1 + wmz^2*zmz]*PolyLog[3, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] + 
     4*Log[mu^2/s]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] - 
     38*Log[1 - wmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     14*Log[-wmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     4*Log[1 + wmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     12*Log[1 - zmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     12*Log[-zmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     20*Log[1 + zmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] - 
     20*Log[1 - wmz*zmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] - 
     4*Log[1 + wmz^2*zmz]*PolyLog[3, (1 + zmz)/(1 - wmz*zmz)] + 
     20*Log[mu^2/s]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] - 
     36*Log[1 - wmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] + 
     52*Log[-wmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] - 
     8*Log[1 + wmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] - 
     70*Log[1 - zmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] + 
     26*Log[-zmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] - 
     4*Log[1 - wmz*zmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((wmz*(1 + zmz))/(1 - wmz*zmz))] + 
     4*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     10*Log[1 - wmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     140*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     110*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     164*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     58*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] + 
     66*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     132*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     44*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     5*Log[1 - wmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] + 
     114*Log[-wmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] + 
     39*Log[1 + wmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] + 
     143*Log[1 - zmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] + 
     20*Log[-zmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] + 
     83*Log[1 + zmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] - 
     82*Log[1 - wmz*zmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] - 
     40*Log[1 + wmz^2*zmz]*PolyLog[3, (-wmz + zmz)/(1 - wmz*zmz)] - 
     2*Log[mu^2/s]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] - 
     36*Log[1 - wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] + 
     6*Log[-wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] - 
     4*Log[1 + wmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] + 
     12*Log[1 - zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] - 
     4*Log[-zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] + 
     8*Log[1 + zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] - 
     16*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] - 
     2*Log[mu^2/s]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] + 
     42*Log[1 - wmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] - 
     56*Log[-wmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] - 
     49*Log[1 + wmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] - 
     109*Log[1 - zmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] - 
     32*Log[-zmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] + 
     14*Log[1 + zmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] + 
     27*Log[1 - wmz*zmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] + 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] + 
     46*Log[1 - wmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] - 
     102*Log[-wmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] - 
     17*Log[1 + wmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] - 
     139*Log[1 - zmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] + 
     34*Log[-zmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] - 
     38*Log[1 + zmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] + 
     47*Log[1 - wmz*zmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] + 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] + 
     50*Log[1 - wmz]*PolyLog[3, (1 - wmz*zmz)/(1 - wmz)] - 
     102*Log[-wmz]*PolyLog[3, (1 - wmz*zmz)/(1 - wmz)] - 
     50*Log[1 - zmz]*PolyLog[3, (1 - wmz*zmz)/(1 - wmz)] - 
     64*Log[-zmz]*PolyLog[3, (1 - wmz*zmz)/(1 - wmz)] + 
     120*Log[1 - wmz]*PolyLog[3, (1 - wmz*zmz)/(1 - zmz)] - 
     102*Log[-wmz]*PolyLog[3, (1 - wmz*zmz)/(1 - zmz)] - 
     120*Log[1 - zmz]*PolyLog[3, (1 - wmz*zmz)/(1 - zmz)] - 
     12*Log[-zmz]*PolyLog[3, (1 - wmz*zmz)/(1 - zmz)] - 
     4*Log[mu^2/s]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] - 
     20*Log[1 - wmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] - 
     16*Log[1 + wmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] - 
     8*Log[1 - zmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] - 
     4*Log[-zmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] + 
     12*Log[1 + zmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] - 
     16*Log[1 - wmz*zmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] + 
     20*Log[1 + wmz^2*zmz]*PolyLog[3, (1 + wmz)/(1 + wmz^2*zmz)] + 
     12*Log[1 + wmz]*PolyLog[3, ((1 - wmz)*(1 + wmz))/(1 + wmz^2*zmz)] - 
     16*Log[1 - zmz]*PolyLog[3, ((1 - wmz)*(1 + wmz))/(1 + wmz^2*zmz)] + 
     24*Log[-zmz]*PolyLog[3, ((1 - wmz)*(1 + wmz))/(1 + wmz^2*zmz)] - 
     16*Log[1 + zmz]*PolyLog[3, ((1 - wmz)*(1 + wmz))/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz*zmz]*PolyLog[3, ((1 - wmz)*(1 + wmz))/(1 + wmz^2*zmz)] + 
     16*Log[1 + wmz^2*zmz]*PolyLog[3, ((1 - wmz)*(1 + wmz))/
        (1 + wmz^2*zmz)] + (4*I)*Pi*PolyLog[3, 
       -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 4*Log[mu^2/s]*
      PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     32*Log[1 - wmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     16*Log[-wmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     52*Log[1 + wmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     32*Log[1 - zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     8*Log[-zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     28*Log[1 + zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     44*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] + 
     12*Log[1 + wmz^2*zmz]*PolyLog[3, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     2*Log[mu^2/s]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] + 
     20*Log[1 - wmz]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] - 
     8*Log[-wmz]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] + 
     28*Log[1 + wmz]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] + 
     8*Log[1 - zmz]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] + 
     10*Log[-zmz]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] + 
     20*Log[1 + zmz]*PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] - 
     16*Log[1 - wmz*zmz]*PolyLog[3, -((-wmz^2 - zmz)/
         (zmz*(1 + wmz^2*zmz)))] - 20*Log[1 + wmz^2*zmz]*
      PolyLog[3, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] - 
     (4*I)*Pi*PolyLog[3, (wmz^2*zmz)/(1 + wmz^2*zmz)] - 
     4*Log[-wmz]*PolyLog[3, (wmz^2*zmz)/(1 + wmz^2*zmz)] - 
     20*Log[1 - wmz]*PolyLog[3, -(((1 - wmz)*(1 + wmz)*zmz)/
         (1 + wmz^2*zmz))] - 12*Log[1 + wmz]*
      PolyLog[3, -(((1 - wmz)*(1 + wmz)*zmz)/(1 + wmz^2*zmz))] - 
     40*Log[1 - zmz]*PolyLog[3, -(((1 - wmz)*(1 + wmz)*zmz)/
         (1 + wmz^2*zmz))] - 60*Log[1 + zmz]*
      PolyLog[3, -(((1 - wmz)*(1 + wmz)*zmz)/(1 + wmz^2*zmz))] - 
     16*Log[1 - wmz*zmz]*PolyLog[3, -(((1 - wmz)*(1 + wmz)*zmz)/
         (1 + wmz^2*zmz))] + 88*Log[1 + wmz^2*zmz]*
      PolyLog[3, -(((1 - wmz)*(1 + wmz)*zmz)/(1 + wmz^2*zmz))] - 
     8*Log[mu^2/s]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] - 
     16*Log[-wmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 + wmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 - zmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] + 
     4*Log[-zmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] + 
     16*Log[1 + zmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] - 
     16*Log[1 - wmz*zmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] + 
     4*Log[1 + wmz^2*zmz]*PolyLog[3, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] - 
     (4*I)*Pi*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     2*Log[mu^2/s]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     44*Log[1 - wmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     12*Log[-wmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     52*Log[1 + wmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     4*Log[1 - zmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     62*Log[-zmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     32*Log[1 + zmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     28*Log[1 - wmz*zmz]*PolyLog[3, -(((-wmz^2 - zmz)*zmz)/
         (1 + wmz^2*zmz))] - 44*Log[1 + wmz^2*zmz]*
      PolyLog[3, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] - 
     (8*I)*Pi*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] - 
     8*Log[mu^2/s]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 - wmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] - 
     8*Log[-wmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     16*Log[1 + wmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] - 
     4*Log[1 - zmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     40*Log[-zmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     24*Log[1 + zmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] - 
     24*Log[1 - wmz*zmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, (1 + zmz)/(1 + wmz^2*zmz)] + 
     12*Log[mu^2/s]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     44*Log[1 - wmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] + 
     8*Log[-wmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     16*Log[1 + wmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     36*Log[1 - zmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] + 
     12*Log[-zmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     16*Log[1 + zmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] + 
     32*Log[1 + wmz^2*zmz]*PolyLog[3, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     8*Log[mu^2/s]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] + 
     24*Log[1 - wmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] - 
     16*Log[-wmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] + 
     44*Log[1 + wmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] + 
     20*Log[1 - zmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] + 
     16*Log[-zmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] + 
     48*Log[1 + zmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] - 
     36*Log[1 - wmz*zmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] - 
     32*Log[1 + wmz^2*zmz]*PolyLog[3, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] - 
     4*Log[mu^2/s]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     12*Log[1 - wmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     8*Log[-wmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     12*Log[1 + wmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     12*Log[-zmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     16*Log[1 + zmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     36*Log[1 - wmz*zmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] + 
     8*Log[1 + wmz^2*zmz]*PolyLog[3, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     28*Log[1 - wmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] + 
     4*Log[-wmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] - 
     8*Log[1 - zmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] + 
     4*Log[-zmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] + 
     12*Log[1 + zmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] - 
     32*Log[1 - wmz*zmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] + 
     20*Log[1 + wmz^2*zmz]*PolyLog[3, -((wmz*(1 - wmz*zmz))/
         (1 + wmz^2*zmz))] + (2*I)*Pi*PolyLog[3, 
       -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/(wmz^2*(1 + zmz)^2))] + 
     2*Log[mu^2/s]*PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/
         (wmz^2*(1 + zmz)^2))] - 12*Log[1 - wmz]*
      PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/(wmz^2*(1 + zmz)^2))] + 
     12*Log[-wmz]*PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/
         (wmz^2*(1 + zmz)^2))] - 24*Log[1 + wmz]*
      PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/(wmz^2*(1 + zmz)^2))] - 
     8*Log[1 - zmz]*PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/
         (wmz^2*(1 + zmz)^2))] - 12*Log[-zmz]*
      PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/(wmz^2*(1 + zmz)^2))] - 
     20*Log[1 + zmz]*PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/
         (wmz^2*(1 + zmz)^2))] + 16*Log[1 - wmz*zmz]*
      PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/(wmz^2*(1 + zmz)^2))] + 
     16*Log[1 + wmz^2*zmz]*PolyLog[3, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/
         (wmz^2*(1 + zmz)^2))] + 16*Log[1 - wmz]*
      PolyLog[3, ((-wmz + zmz)*(1 + wmz^2*zmz))/((1 - wmz)*(1 + wmz)^2*
         zmz)] + 4*Log[1 + wmz]*PolyLog[3, ((-wmz + zmz)*(1 + wmz^2*zmz))/
        ((1 - wmz)*(1 + wmz)^2*zmz)] + 8*Log[1 - zmz]*
      PolyLog[3, ((-wmz + zmz)*(1 + wmz^2*zmz))/((1 - wmz)*(1 + wmz)^2*
         zmz)] + 12*Log[1 - wmz*zmz]*PolyLog[3, 
       ((-wmz + zmz)*(1 + wmz^2*zmz))/((1 - wmz)*(1 + wmz)^2*zmz)] - 
     16*Log[1 + wmz^2*zmz]*PolyLog[3, ((-wmz + zmz)*(1 + wmz^2*zmz))/
        ((1 - wmz)*(1 + wmz)^2*zmz)] + 4*Log[mu^2/s]*
      PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] - 
     20*Log[1 - wmz]*PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] + 
     8*Log[-wmz]*PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] - 
     8*Log[1 + wmz]*PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] - 
     24*Log[1 - zmz]*PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] - 
     20*Log[1 + zmz]*PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] + 
     16*Log[1 - wmz*zmz]*PolyLog[3, (1 + wmz^2*zmz)/
        ((1 - wmz)*(1 - wmz*zmz))] + 12*Log[1 + wmz^2*zmz]*
      PolyLog[3, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] - 
     467*PolyLog[4, (1 - wmz)^(-1)] - 45*PolyLog[4, -wmz] + 
     482*PolyLog[4, wmz] - 220*PolyLog[4, -(wmz/(1 - wmz))] - 
     26*PolyLog[4, wmz/(1 + wmz)] - 53*PolyLog[4, 1 + wmz] + 
     63*PolyLog[4, (1 - zmz)^(-1)] + 
     749*PolyLog[4, -((wmz*(1 - zmz))/(1 - wmz))] - 
     4*PolyLog[4, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz))] + 
     8*PolyLog[4, (-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*(1 - zmz))] - 
     16*PolyLog[4, -((-wmz^2 - zmz)/((1 - wmz)*(1 + wmz)*zmz))] - 
     783*PolyLog[4, -zmz] - 418*PolyLog[4, zmz] - 139*PolyLog[4, wmz*zmz] + 
     66*PolyLog[4, -(wmz^2*zmz)] + 267*PolyLog[4, -(zmz/(1 - zmz))] - 
     71*PolyLog[4, -(((1 - wmz)*zmz)/(1 - zmz))] + 
     76*PolyLog[4, -(((1 - wmz)*(1 + wmz))/(wmz^2*(1 + zmz)))] - 
     40*PolyLog[4, (1 + wmz)/(wmz*(1 + zmz))] + 
     4*PolyLog[4, -((-wmz^2 - zmz)/(1 + zmz))] + 
     4*PolyLog[4, -((-wmz^2 - zmz)/(wmz^2*(1 + zmz)))] - 
     8*PolyLog[4, -((-wmz^2 - zmz)/(wmz^2*(1 - zmz)*(1 + zmz)))] + 
     76*PolyLog[4, zmz/(1 + zmz)] - 
     48*PolyLog[4, ((1 + wmz)*zmz)/(1 + zmz)] + 
     36*PolyLog[4, ((1 - wmz)*(1 + wmz)*zmz)/(1 + zmz)] - 
     16*PolyLog[4, ((-wmz^2 - zmz)*zmz)/((1 - zmz)*(1 + zmz))] - 
     11*PolyLog[4, 1 + zmz] - 103*PolyLog[4, (-wmz + zmz)/(1 - wmz)] - 
     95*PolyLog[4, -((-wmz + zmz)/wmz)] + 
     148*PolyLog[4, -((-wmz + zmz)/(1 + wmz))] - 
     16*PolyLog[4, (wmz*(-wmz + zmz))/((1 - wmz)*(1 + wmz))] - 
     53*PolyLog[4, -((-wmz + zmz)/(1 - zmz))] + 
     84*PolyLog[4, -((-wmz + zmz)/(wmz*(1 - zmz)))] - 
     64*PolyLog[4, -((-wmz + zmz)/((1 + wmz)*(1 - zmz)))] - 
     95*PolyLog[4, (-wmz + zmz)/zmz] + 
     84*PolyLog[4, (-wmz + zmz)/((1 - wmz)*zmz)] + 
     160*PolyLog[4, (-wmz + zmz)/((1 + wmz)*zmz)] - 
     20*PolyLog[4, (-wmz + zmz)/((1 - wmz)*(1 + wmz)*zmz)] - 
     42*PolyLog[4, (-wmz + zmz)/(1 + zmz)] - 
     48*PolyLog[4, (-wmz + zmz)/((1 - wmz)*(1 + zmz))] - 
     38*PolyLog[4, -((-wmz + zmz)/(wmz*(1 + zmz)))] - 
     8*PolyLog[4, -((-wmz + zmz)/(wmz*(1 - zmz)*(1 + zmz)))] - 
     32*PolyLog[4, -((zmz*(-wmz + zmz))/((1 - zmz)*(1 + zmz)))] + 
     4*PolyLog[4, -((-wmz + zmz)^2/((1 - wmz)*(1 + wmz)*(1 - zmz)*
          (1 + zmz)))] + 16*PolyLog[4, -(((1 + wmz)^2*zmz)/
         (1 - wmz*zmz)^2)] + 20*PolyLog[4, (1 + wmz)/(1 - wmz*zmz)] + 
     4*PolyLog[4, (1 + wmz)/(wmz*(1 - wmz*zmz))] + 
     60*PolyLog[4, (wmz*(1 - zmz))/(1 - wmz*zmz)] - 
     98*PolyLog[4, ((1 - wmz)*zmz)/(1 - wmz*zmz)] + 
     28*PolyLog[4, -(((1 + wmz)*zmz)/(1 - wmz*zmz))] - 
     4*PolyLog[4, -((wmz*(1 + wmz)*zmz)/(1 - wmz*zmz))] - 
     90*PolyLog[4, (1 + zmz)/(1 - wmz*zmz)] - 
     18*PolyLog[4, -((wmz*(1 + zmz))/(1 - wmz*zmz))] - 
     12*PolyLog[4, -((wmz*(1 + zmz))/((1 - wmz)*(1 - wmz*zmz)))] - 
     190*PolyLog[4, -((-wmz + zmz)/(1 - wmz*zmz))] - 
     70*PolyLog[4, (-wmz + zmz)/(1 - wmz*zmz)] + 
     74*PolyLog[4, -((-wmz + zmz)/(wmz*(1 - wmz*zmz)))] + 
     67*PolyLog[4, -((wmz*(-wmz + zmz))/(1 - wmz*zmz))] - 
     7*PolyLog[4, (-wmz + zmz)/(zmz*(1 - wmz*zmz))] - 
     14*PolyLog[4, (zmz*(-wmz + zmz))/(1 - wmz*zmz)] + 
     66*PolyLog[4, (1 - wmz*zmz)/(1 - wmz)] - 
     2*PolyLog[4, (1 - wmz*zmz)/(1 - zmz)] - 
     30*PolyLog[4, -(((-wmz + zmz)*(1 - wmz*zmz))/(wmz*(1 - zmz)^2))] - 
     30*PolyLog[4, ((-wmz + zmz)*(1 - wmz*zmz))/((1 - wmz)^2*zmz)] - 
     68*PolyLog[4, ((-wmz + zmz)*(1 - wmz*zmz))/((1 + wmz)^2*zmz)] + 
     23*PolyLog[4, -(((-wmz + zmz)*(1 - wmz*zmz))/(wmz*(1 + zmz)^2))] - 
     12*PolyLog[4, (1 + wmz)/(1 + wmz^2*zmz)] - 
     12*PolyLog[4, ((1 - wmz)*(1 + wmz))/(1 + wmz^2*zmz)] + 
     4*PolyLog[4, -((-wmz^2 - zmz)/(1 + wmz^2*zmz))] - 
     4*PolyLog[4, -((-wmz^2 - zmz)/(zmz*(1 + wmz^2*zmz)))] + 
     112*PolyLog[4, -(((1 - wmz)*(1 + wmz)*zmz)/(1 + wmz^2*zmz))] - 
     12*PolyLog[4, (wmz*(1 + wmz)*zmz)/(1 + wmz^2*zmz)] - 
     24*PolyLog[4, -(((-wmz^2 - zmz)*zmz)/(1 + wmz^2*zmz))] + 
     6*PolyLog[4, ((1 + wmz)^2*zmz)/((1 + zmz)*(1 + wmz^2*zmz))] - 
     24*PolyLog[4, (1 + zmz)/(1 + wmz^2*zmz)] + 
     36*PolyLog[4, (wmz*(1 + zmz))/(1 + wmz^2*zmz)] - 
     52*PolyLog[4, (wmz^2*(1 + zmz))/(1 + wmz^2*zmz)] - 
     24*PolyLog[4, (1 - wmz*zmz)/(1 + wmz^2*zmz)] - 
     24*PolyLog[4, -((wmz*(1 - wmz*zmz))/(1 + wmz^2*zmz))] - 
     2*PolyLog[4, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/((1 - wmz)^2*(1 + wmz)^2*
          zmz))] + 2*PolyLog[4, -(((-wmz^2 - zmz)*(1 + wmz^2*zmz))/
         (wmz^2*(1 + zmz)^2))] + 4*PolyLog[4, ((-wmz + zmz)*(1 + wmz^2*zmz))/
        ((1 - wmz)*(1 + wmz)^2*zmz)] - 
     18*PolyLog[4, ((1 + zmz)*(1 + wmz^2*zmz))/(1 - wmz*zmz)^2] - 
     8*PolyLog[4, (1 + wmz^2*zmz)/((1 - wmz)*(1 - wmz*zmz))] + 
     292*Log[1 - wmz]*Zeta[3] - 243*Log[-wmz]*Zeta[3] - 
     5*Log[1 + wmz]*Zeta[3] - 146*Log[1 - zmz]*Zeta[3] - 
     228*Log[-zmz]*Zeta[3] - 14*Log[1 + zmz]*Zeta[3] + 
     15*Log[1 - wmz*zmz]*Zeta[3] - 32*Log[1 + wmz^2*zmz]*Zeta[3])},
     {wmw -> -((Sqrt[s] - Sqrt[-4*mw^2 + s])/(Sqrt[s] + Sqrt[-4*mw^2 + s])),
      wmz -> -((Sqrt[s] - Sqrt[-4*mz^2 + s])/(Sqrt[s] + Sqrt[-4*mz^2 + s])),
      x -> t/s, yh -> -(mh^2/s), yw -> -(mw^2/s), yz -> -(mz^2/s),    
      zmz -> -((-Sqrt[-((-4*mz^2 + s)*t)] + Sqrt[4*mz^4 - (-4*mz^2 + s)*t])/
      (Sqrt[-((-4*mz^2 + s)*t)] + Sqrt[4*mz^4 - (-4*mz^2 + s)*t]))}}


==> anc/twopointcoeffs.m <==
(*
* "Mixed EW-QCD two-loop amplitudes for $q\bar{q}\to \ell^+ \ell^-$
* and $\gamma_5$ scheme independence of multi-loop corrections"
* Matthias Heller, Andreas von Manteuffel, Robert M. Schabinger, 
* and Hubert Spiesberger
*
*
* This Mathematica-readable file contains the r variables
* implicitly defined in Eqs. (A.11) - (A.20).
* 
*
* The r variables are functions of ep, mh, mw, mz, s, and t.
*
*      
* Here, s and t are defined in Eq. (3.2), mw is the W mass, mz is the Z mass,
* mh is the Higgs mass, and ep is the parameter of dimensional regularization.
*)
{r[1] -> (8*ep*mw^2 + 3*s)/(ep*(-1 + 2*ep)), 
 r[2] -> -((Sqrt[s*(-4*mw^2 + s)]*(4*mw^2 + 3*s))/(ep*(-1 + 2*ep)*s)), 
 r[3] -> -(-48*ep*mw^4 + 32*ep^2*mw^4 - 12*mw^2*mz^2 + 16*ep*mw^2*mz^2 - 
     18*mw^2*s + 12*ep*mw^2*s - mz^2*s)/(2*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw*
    Sqrt[-mw^2 + mz^2]), 
 r[4] -> (Sqrt[-((4*mw^2 - s)*s)]*(-24*mw^4 + 16*ep*mw^4 - 8*mw^2*mz^2 + 
     8*ep*mw^2*mz^2 - 18*mw^2*s + 12*ep*mw^2*s - mz^2*s))/
   (2*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw*Sqrt[-mw^2 + mz^2]*s), 
 r[5] -> -(-96*ep*mw^6 + 64*ep^2*mw^6 - 48*mw^4*mz^2 + 64*ep*mw^4*mz^2 + 
     24*mw^2*mz^4 - 24*ep*mw^2*mz^4 - 36*mw^4*s + 24*ep*mw^4*s - 
     4*mw^2*mz^2*s + mz^4*s)/(4*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*
    (mw + mz)), r[6] -> (Sqrt[-((4*mw^2 - s)*s)]*(-48*mw^6 + 32*ep*mw^6 - 
     32*mw^4*mz^2 + 32*ep*mw^4*mz^2 + 20*mw^2*mz^4 - 16*ep*mw^2*mz^4 - 
     36*mw^4*s + 24*ep*mw^4*s - 4*mw^2*mz^2*s + mz^4*s))/
   (4*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*(mw + mz)*s), 
 r[7] -> (mz^4*(-mh^6 + ep*mh^6 + 3*mh^4*mz^2 - 3*ep*mh^4*mz^2 - 
     3*mh^2*mz^4 + 3*ep*mh^2*mz^4 + mz^6 - ep*mz^6 + 3*mh^4*s - 3*ep*mh^4*s - 
     12*mh^2*mz^2*s + 18*ep*mh^2*mz^2*s - 8*ep^2*mh^2*mz^2*s + 9*mz^4*s - 
     15*ep*mz^4*s + 8*ep^2*mz^4*s - 3*mh^2*s^2 + 3*ep*mh^2*s^2 + 
     15*mz^2*s^2 - 31*ep*mz^2*s^2 + 16*ep^2*mz^2*s^2 + s^3 - ep*s^3))/
   (8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*(mw + mz)*s^2), 
 r[8] -> -(mz^4*(-mh^6 + ep*mh^6 + 3*mh^4*mz^2 - 3*ep*mh^4*mz^2 - 
      3*mh^2*mz^4 + 3*ep*mh^2*mz^4 + mz^6 - ep*mz^6 + 3*mh^4*s - 
      5*ep*mh^4*s - 12*mh^2*mz^2*s + 22*ep*mh^2*mz^2*s - 8*ep^2*mh^2*mz^2*s + 
      9*mz^4*s - 17*ep*mz^4*s + 8*ep^2*mz^4*s - 3*mh^2*s^2 + 11*ep*mh^2*s^2 - 
      8*ep^2*mh^2*s^2 - 9*mz^2*s^2 + 17*ep*mz^2*s^2 - 8*ep^2*mz^2*s^2 - s^3 + 
      ep*s^3))/(8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*
    (mw + mz)*s^2), 
 r[9] -> (mz^4*Sqrt[mh^4 - 2*mh^2*mz^2 + mz^4 - 2*mh^2*s - 2*mz^2*s + s^2]*
    (mh^4 - 2*mh^2*mz^2 + mz^4 - 2*mh^2*s + 10*mz^2*s - 8*ep*mz^2*s + s^2))/
   (8*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*(mw + mz)*s^2), 
 r[10] -> -(-8*mw^8 + 16*ep*mw^8 - 8*ep^2*mw^8 + mh^6*mz^2 - ep*mh^6*mz^2 - 
     3*mh^4*mw^2*mz^2 + 3*ep*mh^4*mw^2*mz^2 + 3*mh^2*mw^4*mz^2 - 
     3*ep*mh^2*mw^4*mz^2 + 22*mw^6*mz^2 - 46*ep*mw^6*mz^2 + 
     24*ep^2*mw^6*mz^2 - 21*mw^4*mz^4 + 45*ep*mw^4*mz^4 - 24*ep^2*mw^4*mz^4 + 
     5*mw^2*mz^6 - 13*ep*mw^2*mz^6 + 8*ep^2*mw^2*mz^6 + mz^8 - ep*mz^8 + 
     24*mw^6*s - 48*ep*mw^6*s + 24*ep^2*mw^6*s - 3*mh^4*mz^2*s + 
     3*ep*mh^4*mz^2*s + 12*mh^2*mw^2*mz^2*s - 18*ep*mh^2*mw^2*mz^2*s + 
     8*ep^2*mh^2*mw^2*mz^2*s + 30*mw^4*mz^2*s - 50*ep*mw^4*mz^2*s + 
     16*ep^2*mw^4*mz^2*s - 72*mw^2*mz^4*s + 130*ep*mw^2*mz^4*s - 
     56*ep^2*mw^2*mz^4*s + 9*mz^6*s - 17*ep*mz^6*s + 8*ep^2*mz^6*s + 
     24*mw^4*s^2 - 32*ep*mw^4*s^2 + 8*ep^2*mw^4*s^2 + 3*mh^2*mz^2*s^2 - 
     3*ep*mh^2*mz^2*s^2 - 6*mw^2*mz^2*s^2 + 78*ep*mw^2*mz^2*s^2 - 
     136*ep^2*mw^2*mz^2*s^2 + 64*ep^3*mw^2*mz^2*s^2 - 9*mz^4*s^2 + 
     17*ep*mz^4*s^2 - 8*ep^2*mz^4*s^2 - 40*mw^2*s^3 + 64*ep*mw^2*s^3 - 
     24*ep^2*mw^2*s^3 + 78*mz^2*s^3 - 126*ep*mz^2*s^3 + 48*ep^2*mz^2*s^3)/
   (8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*(mw - mz)*(mw + mz)*s^2), 
 r[11] -> -(8*mw^8 - 16*ep*mw^8 + 8*ep^2*mw^8 - 23*mw^6*mz^2 + 
     47*ep*mw^6*mz^2 - 24*ep^2*mw^6*mz^2 + 21*mw^4*mz^4 - 45*ep*mw^4*mz^4 + 
     24*ep^2*mw^4*mz^4 - 5*mw^2*mz^6 + 13*ep*mw^2*mz^6 - 8*ep^2*mw^2*mz^6 - 
     mz^8 + ep*mz^8 - 24*mw^6*s + 48*ep*mw^6*s - 24*ep^2*mw^6*s - 
     39*mw^4*mz^2*s + 79*ep*mw^4*mz^2*s - 40*ep^2*mw^4*mz^2*s + 
     72*mw^2*mz^4*s - 142*ep*mw^2*mz^4*s + 72*ep^2*mw^2*mz^4*s - 9*mz^6*s + 
     15*ep*mz^6*s - 8*ep^2*mz^6*s - 24*mw^4*s^2 + 32*ep*mw^4*s^2 - 
     8*ep^2*mw^4*s^2 + 63*mw^2*mz^2*s^2 - 31*ep*mw^2*mz^2*s^2 - 
     96*ep^2*mw^2*mz^2*s^2 + 64*ep^3*mw^2*mz^2*s^2 - 15*mz^4*s^2 + 
     31*ep*mz^4*s^2 - 16*ep^2*mz^4*s^2 + 40*mw^2*s^3 - 64*ep*mw^2*s^3 + 
     24*ep^2*mw^2*s^3 - mz^2*s^3 + ep*mz^2*s^3)/(8*(-1 + ep)*ep*(-3 + 2*ep)*
    (-1 + 2*ep)*(mw - mz)*(mw + mz)*s^2), 
 r[12] -> (mz^2*(-mh^6 + ep*mh^6 + 3*mh^4*mw^2 - 3*ep*mh^4*mw^2 - 
     3*mh^2*mw^4 + 3*ep*mh^2*mw^4 + mw^6 - ep*mw^6 + 3*mh^4*s - 5*ep*mh^4*s - 
     12*mh^2*mw^2*s + 22*ep*mh^2*mw^2*s - 8*ep^2*mh^2*mw^2*s + 9*mw^4*s - 
     17*ep*mw^4*s + 8*ep^2*mw^4*s - 3*mh^2*s^2 + 11*ep*mh^2*s^2 - 
     8*ep^2*mh^2*s^2 - 9*mw^2*s^2 + 17*ep*mw^2*s^2 - 8*ep^2*mw^2*s^2 - s^3 + 
     ep*s^3))/(8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*(-mw + mz)*(mw + mz)*
    s^2), r[13] -> (-2*(-mw^2 + s)*(mw^4 - ep*mw^4 - 2*mw^2*s + 2*ep*mw^2*s - 
     5*s^2 + 3*ep*s^2))/(ep*(-3 + 2*ep)*(-1 + 2*ep)*s^2), 
 r[14] -> -(Sqrt[mw^4 - 2*mw^2*mz^2 + mz^4 - 2*mw^2*s - 2*mz^2*s + s^2]*
     (-8*mw^6 + 8*ep*mw^6 + 15*mw^4*mz^2 - 16*ep*mw^4*mz^2 - 6*mw^2*mz^4 + 
      8*ep*mw^2*mz^4 - mz^6 + 16*mw^4*s - 16*ep*mw^4*s + 54*mw^2*mz^2*s - 
      40*ep*mw^2*mz^2*s - 10*mz^4*s + 8*ep*mz^4*s + 40*mw^2*s^2 - 
      24*ep*mw^2*s^2 - mz^2*s^2))/(8*ep*(-3 + 2*ep)*(-1 + 2*ep)*(mw - mz)*
    (mw + mz)*s^2), 
 r[15] -> (mz^2*Sqrt[mh^4 - 2*mh^2*mw^2 + mw^4 - 2*mh^2*s - 2*mw^2*s + s^2]*
    (mh^4 - 2*mh^2*mw^2 + mw^4 - 2*mh^2*s + 10*mw^2*s - 8*ep*mw^2*s + s^2))/
   (8*ep*(-3 + 2*ep)*(-1 + 2*ep)*(mw - mz)*(mw + mz)*s^2), 
 r[16] -> (9 + 2*ep)/(3*ep), r[17] -> (4*mw)/(ep*Sqrt[-mw^2 + mz^2]), 
 r[18] -> (-48*ep*mw^4 + 32*ep^2*mw^4 - 30*mw^2*mz^2 + 28*ep*mw^2*mz^2 - 
    mz^4)/(ep*(-3 + 2*ep)*(-1 + 2*ep)*mw*mz^2*Sqrt[-mw^2 + mz^2]), 
 r[19] -> (Sqrt[4*mw^2 - mz^2]*(-24*mw^4 + 16*ep*mw^4 - 26*mw^2*mz^2 + 
     20*ep*mw^2*mz^2 - mz^4))/(ep*(-3 + 2*ep)*(-1 + 2*ep)*mw*mz^3*
    Sqrt[-mw^2 + mz^2]), 
 r[20] -> -(-48*ep*mw^6 + 32*ep^2*mw^6 + 36*mw^4*mz^2 - 92*ep*mw^4*mz^2 + 
     56*ep^2*mw^4*mz^2 + 4*mw^2*mz^4 + 16*ep*mw^2*mz^4 - 16*ep^2*mw^2*mz^4 - 
     mz^6 + ep*mz^6)/(4*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*mz^2*
    (mw + mz)), r[21] -> 
  -(Sqrt[4*mw^2 - mz^2]*(-24*mw^6 + 16*ep*mw^6 - 4*mw^4*mz^2 + 
      20*ep*mw^4*mz^2 - 8*ep^2*mw^4*mz^2 + 2*mw^2*mz^4 + 20*ep*mw^2*mz^4 - 
      16*ep^2*mw^2*mz^4 - mz^6 + ep*mz^6))/(4*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*
    (mw - mz)*mz^3*(mw + mz)), 
 r[22] -> (-2*mh^6 + 3*ep*mh^6 - ep^2*mh^6 + 9*mh^4*mz^2 - 13*ep*mh^4*mz^2 + 
    4*ep^2*mh^4*mz^2 - 18*mh^2*mz^4 + 36*ep*mh^2*mz^4 - 28*ep^2*mh^2*mz^4 + 
    8*ep^3*mh^2*mz^4 + 10*mz^6 - 16*ep*mz^6 + 8*ep^2*mz^6)/
   (8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*mz^2*(mw + mz)), 
 r[23] -> (2*mh^6 - 3*ep*mh^6 + ep^2*mh^6 - 9*mh^4*mz^2 + 17*ep*mh^4*mz^2 - 
    6*ep^2*mh^4*mz^2 + 18*mh^2*mz^4 - 48*ep*mh^2*mz^4 + 36*ep^2*mh^2*mz^4 - 
    8*ep^3*mh^2*mz^4 - 12*mz^6 + 44*ep*mz^6 - 48*ep^2*mz^6 + 16*ep^3*mz^6)/
   (8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*mz^2*(mw + mz)), 
 r[24] -> (mh*Sqrt[-mh^2 + 4*mz^2]*(-2*mh^6 + ep*mh^6 + 13*mh^4*mz^2 - 
     6*ep*mh^4*mz^2 - 32*mh^2*mz^4 + 28*ep*mh^2*mz^4 - 8*ep^2*mh^2*mz^4 + 
     36*mz^6 - 48*ep*mz^6 + 16*ep^2*mz^6))/(8*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*
    (mh - 2*mz)*(mw - mz)*mz^2*(mw + mz)*(mh + 2*mz)), 
 r[25] -> -(-96*ep*mw^6 + 64*ep^2*mw^6 - 84*mw^4*mz^2 + 88*ep*mw^4*mz^2 + 
     20*mw^2*mz^4 - 24*ep*mw^2*mz^4 + mz^6)/(4*ep*(-3 + 2*ep)*(-1 + 2*ep)*
    mw^2*(mw - mz)*mz^2*(mw + mz)), 
 r[26] -> -((2*mw - mz)*(2*mw + mz)*Sqrt[4*mw^2 - mz^2]*
     (-12*mw^4 + 8*ep*mw^4 - 20*mw^2*mz^2 + 16*ep*mw^2*mz^2 - mz^4))/
   (4*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*mz^3*(mw + mz)), 
 r[27] -> (-mh^6 + ep*mh^6 + 6*mh^4*mz^2 - 6*ep*mh^4*mz^2 - 18*mh^2*mz^4 + 
    24*ep*mh^2*mz^4 - 8*ep^2*mh^2*mz^4 + 26*mz^6 - 48*ep*mz^6 + 24*ep^2*mz^6)/
   (8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*mz^2*(mw + mz)), 
 r[28] -> (mh^2*(mh^4 - ep*mh^4 - 6*mh^2*mz^2 + 8*ep*mh^2*mz^2 + 18*mz^4 - 
     36*ep*mz^4 + 16*ep^2*mz^4))/(8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*
    (mw - mz)*mz^2*(mw + mz)), 
 r[29] -> -(mh*Sqrt[-mh^2 + 4*mz^2]*(mh^4 - 4*mh^2*mz^2 + 12*mz^4 - 
      8*ep*mz^4))/(8*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^2*(mw - mz)*mz^2*
    (mw + mz)), r[30] -> 
  -(mz^2*(mh^6 - ep*mh^6 - 6*mh^4*mw^2 + 6*ep*mh^4*mw^2 + 18*mh^2*mw^4 - 
      24*ep*mh^2*mw^4 + 8*ep^2*mh^2*mw^4 + 124*mw^6 - 144*ep*mw^6 - 
      48*ep^2*mw^6 + 64*ep^3*mw^6 - 102*mw^4*mz^2 + 192*ep*mw^4*mz^2 - 
      88*ep^2*mw^4*mz^2 + 14*mw^2*mz^4 - 30*ep*mw^2*mz^4 + 
      16*ep^2*mw^2*mz^4 + mz^6 - ep*mz^6))/(8*(-1 + ep)*ep*(-3 + 2*ep)*
    (-1 + 2*ep)*mw^6*(mw - mz)*(mw + mz)), 
 r[31] -> -(mz^2*(96*ep*mw^6 - 160*ep^2*mw^6 + 64*ep^3*mw^6 + 78*mw^4*mz^2 - 
      156*ep*mw^4*mz^2 + 80*ep^2*mw^4*mz^2 - 14*mw^2*mz^4 + 28*ep*mw^2*mz^4 - 
      16*ep^2*mw^2*mz^4 - mz^6 + ep*mz^6))/(8*(-1 + ep)*ep*(-3 + 2*ep)*
    (-1 + 2*ep)*mw^6*(mw - mz)*(mw + mz)), 
 r[32] -> (mh^2*(mh^4 - ep*mh^4 - 6*mh^2*mw^2 + 8*ep*mh^2*mw^2 + 18*mw^4 - 
     36*ep*mw^4 + 16*ep^2*mw^4)*mz^2)/(8*(-1 + ep)*ep*(-3 + 2*ep)*(-1 + 2*ep)*
    mw^6*(mw - mz)*(mw + mz)), 
 r[33] -> -((2*mw - mz)*mz*(2*mw + mz)*Sqrt[4*mw^2 - mz^2]*
     (-12*mw^4 + 8*ep*mw^4 - 20*mw^2*mz^2 + 16*ep*mw^2*mz^2 - mz^4))/
   (8*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^6*(mw - mz)*(mw + mz)), 
 r[34] -> -(mh*Sqrt[-mh^2 + 4*mw^2]*(mh^4 - 4*mh^2*mw^2 + 12*mw^4 - 
      8*ep*mw^4)*mz^2)/(8*ep*(-3 + 2*ep)*(-1 + 2*ep)*mw^6*(mw - mz)*
    (mw + mz))}


==> anc/vertexcoeffs.m <==
(*
* "Mixed EW-QCD two-loop amplitudes for $q\bar{q}\to \ell^+ \ell^-$
* and $\gamma_5$ scheme independence of multi-loop corrections"
* Matthias Heller, Andreas von Manteuffel, Robert M. Schabinger, 
* and Hubert Spiesberger
*
*
* This Mathematica-readable file contains the v variables
* implicitly defined in Eqs. (A.21) - (A.28).
* 
*
* The v variables are functions of ep, mw, mz, and s.
*
*      
* Here, s is defined in Eq. (3.2), mw is the W mass, mz is the Z mass,
* and ep is the parameter of dimensional regularization.
*
*
* Note that, in addition, {v[5],v[6],v[7]}===({v[2],v[3],v[4]}/.mz->mw)
*)
{v[1] -> -((2 - ep + 2*ep^2)/(ep^2*(-1 + 2*ep))), 
 v[2] -> (-2*(mz^2 + 2*s))/((-1 + ep)*ep*s), 
 v[3] -> -((2*mz^2 + 3*s + 2*ep*s)/(ep*(-1 + 2*ep)*s)), 
 v[4] -> (-2*(mz^4 + 2*mz^2*s + ep*mz^2*s + s^2))/(ep^2*s^2), 
 v[5] -> (-2*(mw^2 + 2*s))/((-1 + ep)*ep*s), 
 v[6] -> -((2*mw^2 + 3*s + 2*ep*s)/(ep*(-1 + 2*ep)*s)), 
 v[7] -> (-2*(mw^4 + 2*mw^2*s + ep*mw^2*s + s^2))/(ep^2*s^2), 
 v[8] -> (-2*(2*ep*mw^2 - 3*s + 7*ep*s))/((-1 + ep)*ep*(-1 + 2*ep)*s), 
 v[9] -> (-2*Sqrt[s*(-4*mw^2 + s)]*(2*mw^2 + s))/(ep*(-1 + 2*ep)*s^2), 
 v[10] -> (4*mw^2*(mw^2 + 2*s))/(ep^2*s^2)}

